Improved estimate of the cross section for inverse beta decay

The hypothesis of the conserved vector current, relating the vector weak and isovector electromagnetic currents, plays a fundamental role in quantitative description of neutrino interactions. Despite being experimentally confirmed with great precision, it is not fully implemented in existing calculations of the cross section for inverse beta decay, the dominant mechanism of antineutrino scattering at energies below a few tens of MeV. In this article, I estimate the corresponding cross section and its uncertainty, ensuring conservation of the vector current. While converging to previous calculations at energies of several MeV, the obtained result is appreciably lower and predicts more directional positron production near the reaction threshold. These findings suggest that in the current estimate of the flux of geologically produced antineutrinos the 232Th and 238U components may be underestimated by 6.1 and 3.7%, respectively. The proposed search for light sterile neutrinos using a 144Ce--144Pr source is predicted to collect the total event rate lower by 3% than previously estimated and to observe a spectral distortion that could be misinterpreted as an oscillation signal. In reactor-antineutrino experiments, together with a re-evaluation of the positron spectra, the predicted event rate should be reduced by 0.9%, diminishing the size of the reported anomaly.

==> anc/FormFactors.h <==
#ifndef FORM_FACTORS_H
#define FORM_FACTORS_H

#include "GConstants.h"


double FA(const double qSq)///axial form factor
{
	return gA/std::pow(1.0 - qSq/MA2, 2);
}


double FP(const double qSq)///pseudoscalar form factor
{
	return 2.0*M2*FA(qSq)/(piCMass2 - qSq);
}


double ProtonKelly_GE(const double qSq)///proton electic form factor
{
    ///J.J. Kelly, Phys. Rev. C 70, 068202 (2004)
    const double tau( -0.25*qSq/pMass2 );
    const double gEp(     (1.0 - 0.24*tau)/(  1.0 + ( 10.98 + (12.82 + 21.97*tau)*tau )*tau  )     );

	return gEp;
}


double ProtonKelly_GM(const double qSq)///proton magnetic form factor
{
    ///J.J. Kelly, Phys. Rev. C 70, 068202 (2004)
    const double tau( -0.25*qSq/pMass2 );
    const double gMp(     (1.0 + 0.12*tau)/(  1.0 + ( 10.97 + (18.86 + 6.55*tau)*tau )*tau  )     );

	return mu_p*gMp;
}


double NeutronKelly_GE(const double qSq)///neutron electic form factor
{
    ///S. Riordan et al., Phys. Rev. Lett 105, 262302 (2010)
	const double tau( -0.25*qSq/nMass2 );
	const double gEn(   1.39*tau/( 1.0 + 2.00*tau )/std::pow(1 - qSq/MV2, 2)   );

    //J.J. Kelly, Phys. Rev. C 70, 068202 (2004)
    //const double gEn(   1.70*tau/( 1.0 + 3.30*tau )/std::pow(1 - qSq/MV2, 2)   );

	return gEn;
}


double NeutronKelly_GM(const double qSq)///neutron magnetic form factor
{
    ///J.J. Kelly, Phys. Rev. C 70, 068202 (2004)
    const double tau( -0.25*qSq/nMass2 );
    const double gMn(     (1.0 + 2.33*tau)/(  1.0 + ( 14.72 + (24.20 + 84.1*tau)*tau )*tau  )     );

	return mu_n*gMn;
}


#endif




==> anc/GConstants.h <==
#ifndef G_CONSTANTS_H
#define G_CONSTANTS_H

#include <cmath>


enum NucleonType
{
    proton,
	neutron
};

enum NeutrinoFlav
{
	flav_e,
	flav_mu,
	flav_tau,
	flav_mless
};


const double MeV( 1.0 );
const double MeV2( MeV*MeV );
const double GeV( 1000.0*MeV );
const double GeV2( GeV*GeV );

const double fm( 1.0/197.3269718*MeV );//PDG 2014, p. 109
const double cm( 1.0e+13*fm );
const double cm2( cm*cm );
const double sr( 1.0 );

const double pi(4*atan(1.0));
const double pi2(pi*pi);

const double GF( 1.1663787e-5/GeV2 );//Fermi constant, PDG 2014, p. 109
const double cosThetaC( 0.97425 );//Cabibbo angle, PDG 2014, p. 214
const double GFcosTheta( GF*cosThetaC );//Fermi constant including the Cabibbo angle

const double alpha( 7.2973525698e-3 );//fine structure constant, PDG 2014, p. 109

const double pMass( 938.272046*MeV );//proton mass, PDG 2014, p. 80
const double nMass( 939.565379*MeV );//neutron mass, PDG 2014, p. 80
const double M( 0.50*(pMass+nMass) );

const double piCMass( 139.57018*MeV );//charged pion mass, PDG 2014, p. 34
const double pi0Mass( 134.9766*MeV );//neutral pion mass, PDG 2014, p. 34

const double eMass(     0.510998928*MeV );//electron mass, PDG 2014, p. 30
const double muMass(  105.6583715*MeV );//muon mass, PDG 2014, p. 30
const double tauMass(1776.82*MeV );//tau mass, PDG 2014, p. 30

const double pMass2( pMass*pMass );
const double nMass2( nMass*nMass );
const double M2( M*M );
const double piCMass2( piCMass*piCMass );

const double mu_p( 2.792847356 );//PDG 2014, p. 80
const double mu_n(-1.9130427 );//PDG 2014, p. 80
const double gA( -1.2723 );//PDG 2014, p. 1384
const double MA( 1026.0*MeV );

const double MA2( MA*MA );
const double MV2( 0.71*GeV2 );

#endif


==> anc/Makefile <==
Main:
	g++ -O3 -o $@.exe *.cpp 


clean:
	rm -f *.o

==> anc/SpecialFunctions.h <==
#ifndef SPECIAL_FUNCTIONS_H
#define SPECIAL_FUNCTIONS_H

#include <cmath>

///accuracy verified with the book of Abramowitz and Stegun, p. 1005
///over the interval [0.5:1.0] every 0.01, the differences are below 1.0e-9 (rounding error)
/// spence(x) = - f^{AS}(1 - x) = - Li_2(x)
double spence(const double x)
{
    if ( x > 1.0 )
        return 0.0;

    if ( std::abs(x) < 1.0e-1 )
        return -x*(     1.0 + x*(    0.25 + x*(   1.0/9.0 + x*(  0.0625 + x*( 0.04 + x*(1.0/36.0 + x*(1.0/49.0 + x*0.015625)) )  )   )    )     );
        /// -( x + x^2/2^2 + x^3/3^2 + x^4/4^2 + ... + x^n/n^2 )

    if ( std::abs(1 - x) < 1.0e-10 )
        return -M_PI*M_PI/6.0 - spence(1 - x);

    if ( x > 0.5 )
        return -M_PI*M_PI/6.0 + log(x)*log(1 - x) - spence(1 - x);


    static const double xWeights[] = {0.1488743389, 0.4333953941, 0.6794095682, 0.8650633666, 0.9739065285};
    static const double fWeights[] = {0.2955242247, 0.2692667193, 0.2190863625, 0.1494513491, 0.0666713443};

    const double xr( 0.5*x );
    double sum(0.0), xm(0.0);

    for (int iCnt(0); iCnt < 5; ++iCnt)
    {
        xm = xr*xWeights[iCnt];

        sum += fWeights[iCnt]*( log(1.0 - xr - xm)/(xr + xm) + log(1.0 - xr + xm)/(xr - xm) );
    }

    return sum*0.5*x;

}


double j0(const double x)
{
    if (x < 0.4)
    {
        const double xSq(x*x);
        return 1.0 - xSq/6*(  1.0 - xSq/20*(1.0 - xSq/42*(1.0 - xSq/72*(1.0 - xSq/110)))   );
    }

    return sin(x)/x;
}

double slater(const double x)
{
    if (x < 0.4)
    {
        const double xSq(x*x);
        return 1.0 - 0.1*xSq*(  1.0 - xSq/28*(1.0 - xSq/54*(1.0 - xSq/88*(1.0 - xSq/130)))   );
    }

    return 3.0*( sin(x) - x*cos(x) )/(x*x*x);
}

//slater - j0
double L(const double x)
{
    if (x < 0.4)
    {
        const double xSq(x*x);
        return xSq/15*(  1.0 - xSq/14*(1.0 - xSq/36*(1.0 - xSq/66*(1.0 - xSq/104)))  );
    }

    return slater(x) - j0(x);
}

//slater - j0
double L0(const double x)
{
    return L(x);
}

//L0 - x^2/15*slater
double L1(const double x)
{
    const double xSq(x*x);

    if (x < 0.4)
        return xSq*xSq/525*(  1.0 - xSq/18*(1.0 - xSq/44*(1.0 - xSq/78))  );

    return L(x) - xSq/15.0*slater(x);
}

//L0 - x^2/15*slater - x^2/35*L
double L2(const double x)
{
    const double xSq(x*x);

    if (x < 0.4)
        return xSq*xSq*xSq/33075*(  1.0 - xSq/22*(1.0 - xSq/52)  );

    return L(x)*(1.0 - xSq/35.0) - xSq/15.0*slater(x);
}

//L0 - x^2/15*slater - 2*x^2/45*L + x^4/945*l
double L3(const double x)
{
    const double xSq(x*x);

    if (x < 0.4)
        return xSq*xSq*xSq*xSq/3274425*(1.0 - xSq/26);

    return L(x)*(1.0 - 2*xSq/45.0) - xSq/15.0*( 1.0 - xSq/63.0 )*slater(x);
}

double U(const double r)
{
    static const double kF( 1.333/fm );
    static const double eF( sqrt( M2 + kF*kF ) );

    static const double a1( M/( M + eF ) );
    static const double a2( M*(5*M + 6*eF)/pow(M + eF, 2) );
    static const double a3( M*(15*M2 + 34*M*eF + 20*eF*eF)/pow(M + eF, 3) );

    const double x( kF*r );
    const double reFSq( pow(r*eF, 2) );

    return slater(x) + (   1.5*a1*L0(x) + ( 3.75*a2*L1(x) + 39.375*a3*L2(x)/reFSq )/reFSq   )/reFSq;
}

double T(const double r)
{
    static const double kF( 1.333/fm );
    static const double eF( sqrt( M2 + kF*kF ) );

    static const double a1(   ( M + 2*eF )/( M + eF )   );
    static const double a2(   ( 3*M2 + 6*M*eF + 4*eF*eF )/pow(M + eF, 2)   );
    static const double a3(   ( 7*M2*M + 20*M*eF*(M + eF) + 8*eF*eF*eF )/pow(M + eF, 3)   );

    const double x( kF*r );
    const double reFSq( pow(r*eF, 2) );

    return slater(x) - (   1.5*a1*L0(x) + ( 3.75*a2*L1(x) + 39.375*a3*L2(x)/reFSq )/reFSq   )/reFSq;
}

double I(const double r)
{
    static const double kF( 1.333/fm );
    static const double eF( sqrt( M2 + kF*kF ) );

    static const double a1(   ( M + 2*eF )/( M + eF )   );
    static const double a2(   ( 5*M2 + 14*M*eF + 12*eF*eF )/pow(M + eF, 2)   );

    const double x( kF*r );
    const double reFSq( pow(r*eF, 2) );

    return L0(x) + ( 2.5*a1*L1(x) + 8.75*a2*L2(x)/reFSq )/reFSq;
}

double J(const double r)
{
    static const double kF( 1.333/fm );
    static const double eF( sqrt( M2 + kF*kF ) );

    static const double a1(   M/( M + eF )   );
    static const double a2(   M*( 5*M + 6*eF )/pow(M + eF, 2)   );

    const double x( kF*r );
    const double reFSq( pow(r*eF, 2) );

    return L0(x) + ( 2.5*a1*L1(x) + 8.75*a2*L2(x)/reFSq )/reFSq;
}

double K(const double r)
{
    static const double kF( 1.333/fm );
    static const double eF( sqrt( M2 + kF*kF ) );

    static const double a1(   M/( M + eF )   );
    static const double a2(   M*( M + 2*eF )/pow(M + eF, 2)   );

    const double x( kF*r );
    const double reFSq( pow(r*eF, 2) );

    return L0(x) - ( 2.5*a1*L1(x) + 26.25*a2*L2(x)/reFSq )/reFSq;
}

double R(const double r)
{
    static const double kF( 1.333/fm );
    static const double eF( sqrt( M2 + kF*kF ) );

    static const double a1(   ( M + 2*eF )/( M + eF )   );
    static const double a2(   ( 5*M2 + 14*M*eF + 12*eF*eF )/pow(M + eF, 2)   );

    const double x( kF*r );
    const double reFSq( pow(r*eF, 2) );

    return 5*L1(x) + ( 17.5*a1*L2(x) + 78.75*a2*L3(x)/reFSq )/reFSq;
}

#endif


==> anc/TCS_CC_anue_p_1026_CVC.txt <==
   1.80 0.00000e+000
   1.81 2.81361e-007
   1.82 5.44241e-007
   1.83 7.32672e-007
   1.84 8.95647e-007
   1.85 1.04572e-006
   1.86 1.18829e-006
   1.87 1.32627e-006
   1.88 1.46137e-006
   1.89 1.59473e-006
   1.90 1.72714e-006
   1.91 1.85915e-006
   1.92 1.99117e-006
   1.93 2.12353e-006
   1.94 2.25647e-006
   1.95 2.39019e-006
   1.96 2.52484e-006
   1.97 2.66057e-006
   1.98 2.79746e-006
   1.99 2.93562e-006
   2.00 3.07512e-006
   2.01 3.21602e-006
   2.02 3.35837e-006
   2.03 3.50223e-006
   2.04 3.64763e-006
   2.05 3.79461e-006
   2.06 3.94320e-006
   2.07 4.09342e-006
   2.08 4.24530e-006
   2.09 4.39886e-006
   2.10 4.55412e-006
   2.11 4.71110e-006
   2.12 4.86980e-006
   2.13 5.03025e-006
   2.14 5.19245e-006
   2.15 5.35642e-006
   2.16 5.52216e-006
   2.17 5.68968e-006
   2.18 5.85899e-006
   2.19 6.03010e-006
   2.20 6.20301e-006
   2.21 6.37773e-006
   2.22 6.55427e-006
   2.23 6.73262e-006
   2.24 6.91279e-006
   2.25 7.09480e-006
   2.26 7.27863e-006
   2.27 7.46429e-006
   2.28 7.65179e-006
   2.29 7.84113e-006
   2.30 8.03231e-006
   2.31 8.22533e-006
   2.32 8.42020e-006
   2.33 8.61691e-006
   2.34 8.81547e-006
   2.35 9.01588e-006
   2.36 9.21814e-006
   2.37 9.42225e-006
   2.38 9.62822e-006
   2.39 9.83604e-006
   2.40 1.00457e-005
   2.41 1.02572e-005
   2.42 1.04706e-005
   2.43 1.06859e-005
   2.44 1.09030e-005
   2.45 1.11219e-005
   2.46 1.13427e-005
   2.47 1.15654e-005
   2.48 1.17899e-005
   2.49 1.20163e-005
   2.50 1.22446e-005
   2.51 1.24747e-005
   2.52 1.27066e-005
   2.53 1.29404e-005
   2.54 1.31761e-005
   2.55 1.34137e-005
   2.56 1.36531e-005
   2.57 1.38943e-005
   2.58 1.41374e-005
   2.59 1.43824e-005
   2.60 1.46292e-005
   2.61 1.48779e-005
   2.62 1.51285e-005
   2.63 1.53809e-005
   2.64 1.56351e-005
   2.65 1.58913e-005
   2.66 1.61492e-005
   2.67 1.64091e-005
   2.68 1.66708e-005
   2.69 1.69343e-005
   2.70 1.71997e-005
   2.71 1.74670e-005
   2.72 1.77361e-005
   2.73 1.80070e-005
   2.74 1.82798e-005
   2.75 1.85545e-005
   2.76 1.88311e-005
   2.77 1.91094e-005
   2.78 1.93897e-005
   2.79 1.96717e-005
   2.80 1.99557e-005
   2.81 2.02415e-005
   2.82 2.05291e-005
   2.83 2.08186e-005
   2.84 2.11099e-005
   2.85 2.14031e-005
   2.86 2.16982e-005
   2.87 2.19951e-005
   2.88 2.22938e-005
   2.89 2.25944e-005
   2.90 2.28968e-005
   2.91 2.32011e-005
   2.92 2.35072e-005
   2.93 2.38152e-005
   2.94 2.41250e-005
   2.95 2.44367e-005
   2.96 2.47502e-005
   2.97 2.50656e-005
   2.98 2.53828e-005
   2.99 2.57018e-005
   3.00 2.60227e-005
   3.01 2.63454e-005
   3.02 2.66700e-005
   3.03 2.69964e-005
   3.04 2.73247e-005
   3.05 2.76548e-005
   3.06 2.79867e-005
   3.07 2.83205e-005
   3.08 2.86561e-005
   3.09 2.89936e-005
   3.10 2.93329e-005
   3.11 2.96740e-005
   3.12 3.00170e-005
   3.13 3.03618e-005
   3.14 3.07084e-005
   3.15 3.10569e-005
   3.16 3.14072e-005
   3.17 3.17594e-005
   3.18 3.21133e-005
   3.19 3.24692e-005
   3.20 3.28268e-005
   3.21 3.31863e-005
   3.22 3.35476e-005
   3.23 3.39108e-005
   3.24 3.42758e-005
   3.25 3.46426e-005
   3.26 3.50112e-005
   3.27 3.53817e-005
   3.28 3.57540e-005
   3.29 3.61281e-005
   3.30 3.65041e-005
   3.31 3.68819e-005
   3.32 3.72615e-005
   3.33 3.76430e-005
   3.34 3.80262e-005
   3.35 3.84113e-005
   3.36 3.87983e-005
   3.37 3.91870e-005
   3.38 3.95776e-005
   3.39 3.99700e-005
   3.40 4.03642e-005
   3.41 4.07603e-005
   3.42 4.11582e-005
   3.43 4.15579e-005
   3.44 4.19594e-005
   3.45 4.23627e-005
   3.46 4.27679e-005
   3.47 4.31749e-005
   3.48 4.35837e-005
   3.49 4.39943e-005
   3.50 4.44068e-005
   3.51 4.48210e-005
   3.52 4.52371e-005
   3.53 4.56550e-005
   3.54 4.60747e-005
   3.55 4.64963e-005
   3.56 4.69196e-005
   3.57 4.73448e-005
   3.58 4.77718e-005
   3.59 4.82006e-005
   3.60 4.86312e-005
   3.61 4.90636e-005
   3.62 4.94979e-005
   3.63 4.99339e-005
   3.64 5.03718e-005
   3.65 5.08115e-005
   3.66 5.12530e-005
   3.67 5.16963e-005
   3.68 5.21414e-005
   3.69 5.25883e-005
   3.70 5.30371e-005
   3.71 5.34876e-005
   3.72 5.39400e-005
   3.73 5.43941e-005
   3.74 5.48501e-005
   3.75 5.53079e-005
   3.76 5.57675e-005
   3.77 5.62289e-005
   3.78 5.66921e-005
   3.79 5.71571e-005
   3.80 5.76239e-005
   3.81 5.80925e-005
   3.82 5.85630e-005
   3.83 5.90352e-005
   3.84 5.95092e-005
   3.85 5.99851e-005
   3.86 6.04627e-005
   3.87 6.09422e-005
   3.88 6.14234e-005
   3.89 6.19064e-005
   3.90 6.23913e-005
   3.91 6.28779e-005
   3.92 6.33664e-005
   3.93 6.38566e-005
   3.94 6.43487e-005
   3.95 6.48425e-005
   3.96 6.53382e-005
   3.97 6.58356e-005
   3.98 6.63348e-005
   3.99 6.68359e-005
   4.00 6.73387e-005
   4.01 6.78433e-005
   4.02 6.83498e-005
   4.03 6.88580e-005
   4.04 6.93680e-005
   4.05 6.98798e-005
   4.06 7.03934e-005
   4.07 7.09088e-005
   4.08 7.14260e-005
   4.09 7.19449e-005
   4.10 7.24657e-005
   4.11 7.29883e-005
   4.12 7.35126e-005
   4.13 7.40388e-005
   4.14 7.45667e-005
   4.15 7.50964e-005
   4.16 7.56279e-005
   4.17 7.61612e-005
   4.18 7.66963e-005
   4.19 7.72332e-005
   4.20 7.77719e-005
   4.21 7.83123e-005
   4.22 7.88546e-005
   4.23 7.93986e-005
   4.24 7.99444e-005
   4.25 8.04920e-005
   4.26 8.10414e-005
   4.27 8.15925e-005
   4.28 8.21455e-005
   4.29 8.27002e-005
   4.30 8.32567e-005
   4.31 8.38150e-005
   4.32 8.43751e-005
   4.33 8.49370e-005
   4.34 8.55006e-005
   4.35 8.60660e-005
   4.36 8.66332e-005
   4.37 8.72022e-005
   4.38 8.77730e-005
   4.39 8.83455e-005
   4.40 8.89198e-005
   4.41 8.94959e-005
   4.42 9.00738e-005
   4.43 9.06535e-005
   4.44 9.12349e-005
   4.45 9.18181e-005
   4.46 9.24031e-005
   4.47 9.29898e-005
   4.48 9.35784e-005
   4.49 9.41687e-005
   4.50 9.47608e-005
   4.51 9.53546e-005
   4.52 9.59502e-005
   4.53 9.65476e-005
   4.54 9.71468e-005
   4.55 9.77477e-005
   4.56 9.83505e-005
   4.57 9.89549e-005
   4.58 9.95612e-005
   4.59 1.00169e-004
   4.60 1.00779e-004
   4.61 1.01391e-004
   4.62 1.02004e-004
   4.63 1.02619e-004
   4.64 1.03236e-004
   4.65 1.03855e-004
   4.66 1.04475e-004
   4.67 1.05097e-004
   4.68 1.05721e-004
   4.69 1.06347e-004
   4.70 1.06974e-004
   4.71 1.07603e-004
   4.72 1.08234e-004
   4.73 1.08867e-004
   4.74 1.09502e-004
   4.75 1.10138e-004
   4.76 1.10776e-004
   4.77 1.11416e-004
   4.78 1.12057e-004
   4.79 1.12701e-004
   4.80 1.13346e-004
   4.81 1.13993e-004
   4.82 1.14641e-004
   4.83 1.15292e-004
   4.84 1.15944e-004
   4.85 1.16598e-004
   4.86 1.17253e-004
   4.87 1.17911e-004
   4.88 1.18570e-004
   4.89 1.19231e-004
   4.90 1.19894e-004
   4.91 1.20558e-004
   4.92 1.21224e-004
   4.93 1.21892e-004
   4.94 1.22562e-004
   4.95 1.23233e-004
   4.96 1.23907e-004
   4.97 1.24581e-004
   4.98 1.25258e-004
   4.99 1.25937e-004
   5.00 1.26617e-004
   5.01 1.27299e-004
   5.02 1.27983e-004
   5.03 1.28668e-004
   5.04 1.29355e-004
   5.05 1.30044e-004
   5.06 1.30735e-004
   5.07 1.31427e-004
   5.08 1.32122e-004
   5.09 1.32818e-004
   5.10 1.33515e-004
   5.11 1.34215e-004
   5.12 1.34916e-004
   5.13 1.35619e-004
   5.14 1.36324e-004
   5.15 1.37030e-004
   5.16 1.37738e-004
   5.17 1.38448e-004
   5.18 1.39160e-004
   5.19 1.39873e-004
   5.20 1.40589e-004
   5.21 1.41306e-004
   5.22 1.42024e-004
   5.23 1.42745e-004
   5.24 1.43467e-004
   5.25 1.44191e-004
   5.26 1.44916e-004
   5.27 1.45644e-004
   5.28 1.46373e-004
   5.29 1.47104e-004
   5.30 1.47836e-004
   5.31 1.48571e-004
   5.32 1.49307e-004
   5.33 1.50044e-004
   5.34 1.50784e-004
   5.35 1.51525e-004
   5.36 1.52268e-004
   5.37 1.53013e-004
   5.38 1.53759e-004
   5.39 1.54508e-004
   5.40 1.55258e-004
   5.41 1.56009e-004
   5.42 1.56763e-004
   5.43 1.57518e-004
   5.44 1.58275e-004
   5.45 1.59033e-004
   5.46 1.59794e-004
   5.47 1.60556e-004
   5.48 1.61320e-004
   5.49 1.62085e-004
   5.50 1.62853e-004
   5.51 1.63622e-004
   5.52 1.64392e-004
   5.53 1.65165e-004
   5.54 1.65939e-004
   5.55 1.66715e-004
   5.56 1.67493e-004
   5.57 1.68272e-004
   5.58 1.69053e-004
   5.59 1.69836e-004
   5.60 1.70620e-004
   5.61 1.71407e-004
   5.62 1.72195e-004
   5.63 1.72985e-004
   5.64 1.73776e-004
   5.65 1.74569e-004
   5.66 1.75364e-004
   5.67 1.76161e-004
   5.68 1.76959e-004
   5.69 1.77759e-004
   5.70 1.78561e-004
   5.71 1.79365e-004
   5.72 1.80170e-004
   5.73 1.80977e-004
   5.74 1.81785e-004
   5.75 1.82596e-004
   5.76 1.83408e-004
   5.77 1.84222e-004
   5.78 1.85037e-004
   5.79 1.85855e-004
   5.80 1.86674e-004
   5.81 1.87494e-004
   5.82 1.88317e-004
   5.83 1.89141e-004
   5.84 1.89967e-004
   5.85 1.90795e-004
   5.86 1.91624e-004
   5.87 1.92455e-004
   5.88 1.93288e-004
   5.89 1.94122e-004
   5.90 1.94958e-004
   5.91 1.95796e-004
   5.92 1.96636e-004
   5.93 1.97477e-004
   5.94 1.98320e-004
   5.95 1.99165e-004
   5.96 2.00011e-004
   5.97 2.00859e-004
   5.98 2.01709e-004
   5.99 2.02561e-004
   6.00 2.03414e-004
   6.01 2.04269e-004
   6.02 2.05126e-004
   6.03 2.05984e-004
   6.04 2.06844e-004
   6.05 2.07706e-004
   6.06 2.08570e-004
   6.07 2.09435e-004
   6.08 2.10302e-004
   6.09 2.11170e-004
   6.10 2.12041e-004
   6.11 2.12913e-004
   6.12 2.13787e-004
   6.13 2.14662e-004
   6.14 2.15539e-004
   6.15 2.16418e-004
   6.16 2.17299e-004
   6.17 2.18181e-004
   6.18 2.19065e-004
   6.19 2.19951e-004
   6.20 2.20838e-004
   6.21 2.21727e-004
   6.22 2.22618e-004
   6.23 2.23510e-004
   6.24 2.24405e-004
   6.25 2.25300e-004
   6.26 2.26198e-004
   6.27 2.27097e-004
   6.28 2.27998e-004
   6.29 2.28901e-004
   6.30 2.29805e-004
   6.31 2.30711e-004
   6.32 2.31619e-004
   6.33 2.32529e-004
   6.34 2.33440e-004
   6.35 2.34353e-004
   6.36 2.35267e-004
   6.37 2.36183e-004
   6.38 2.37101e-004
   6.39 2.38021e-004
   6.40 2.38942e-004
   6.41 2.39865e-004
   6.42 2.40790e-004
   6.43 2.41716e-004
   6.44 2.42644e-004
   6.45 2.43574e-004
   6.46 2.44506e-004
   6.47 2.45439e-004
   6.48 2.46374e-004
   6.49 2.47310e-004
   6.50 2.48248e-004
   6.51 2.49188e-004
   6.52 2.50130e-004
   6.53 2.51073e-004
   6.54 2.52018e-004
   6.55 2.52965e-004
   6.56 2.53913e-004
   6.57 2.54863e-004
   6.58 2.55815e-004
   6.59 2.56768e-004
   6.60 2.57724e-004
   6.61 2.58680e-004
   6.62 2.59639e-004
   6.63 2.60599e-004
   6.64 2.61561e-004
   6.65 2.62524e-004
   6.66 2.63489e-004
   6.67 2.64456e-004
   6.68 2.65425e-004
   6.69 2.66395e-004
   6.70 2.67367e-004
   6.71 2.68341e-004
   6.72 2.69316e-004
   6.73 2.70293e-004
   6.74 2.71271e-004
   6.75 2.72252e-004
   6.76 2.73234e-004
   6.77 2.74217e-004
   6.78 2.75203e-004
   6.79 2.76190e-004
   6.80 2.77179e-004
   6.81 2.78169e-004
   6.82 2.79161e-004
   6.83 2.80155e-004
   6.84 2.81150e-004
   6.85 2.82147e-004
   6.86 2.83146e-004
   6.87 2.84146e-004
   6.88 2.85148e-004
   6.89 2.86152e-004
   6.90 2.87158e-004
   6.91 2.88165e-004
   6.92 2.89174e-004
   6.93 2.90184e-004
   6.94 2.91196e-004
   6.95 2.92210e-004
   6.96 2.93225e-004
   6.97 2.94242e-004
   6.98 2.95261e-004
   6.99 2.96282e-004
   7.00 2.97304e-004
   7.01 2.98328e-004
   7.02 2.99353e-004
   7.03 3.00380e-004
   7.04 3.01409e-004
   7.05 3.02440e-004
   7.06 3.03472e-004
   7.07 3.04506e-004
   7.08 3.05541e-004
   7.09 3.06578e-004
   7.10 3.07617e-004
   7.11 3.08657e-004
   7.12 3.09699e-004
   7.13 3.10743e-004
   7.14 3.11789e-004
   7.15 3.12836e-004
   7.16 3.13885e-004
   7.17 3.14935e-004
   7.18 3.15987e-004
   7.19 3.17041e-004
   7.20 3.18096e-004
   7.21 3.19153e-004
   7.22 3.20212e-004
   7.23 3.21273e-004
   7.24 3.22335e-004
   7.25 3.23398e-004
   7.26 3.24464e-004
   7.27 3.25531e-004
   7.28 3.26599e-004
   7.29 3.27670e-004
   7.30 3.28742e-004
   7.31 3.29815e-004
   7.32 3.30891e-004
   7.33 3.31968e-004
   7.34 3.33046e-004
   7.35 3.34126e-004
   7.36 3.35208e-004
   7.37 3.36292e-004
   7.38 3.37377e-004
   7.39 3.38464e-004
   7.40 3.39553e-004
   7.41 3.40643e-004
   7.42 3.41735e-004
   7.43 3.42828e-004
   7.44 3.43923e-004
   7.45 3.45020e-004
   7.46 3.46118e-004
   7.47 3.47218e-004
   7.48 3.48320e-004
   7.49 3.49424e-004
   7.50 3.50529e-004
   7.51 3.51635e-004
   7.52 3.52744e-004
   7.53 3.53854e-004
   7.54 3.54965e-004
   7.55 3.56078e-004
   7.56 3.57193e-004
   7.57 3.58310e-004
   7.58 3.59428e-004
   7.59 3.60548e-004
   7.60 3.61669e-004
   7.61 3.62793e-004
   7.62 3.63917e-004
   7.63 3.65044e-004
   7.64 3.66172e-004
   7.65 3.67301e-004
   7.66 3.68433e-004
   7.67 3.69566e-004
   7.68 3.70700e-004
   7.69 3.71837e-004
   7.70 3.72974e-004
   7.71 3.74114e-004
   7.72 3.75255e-004
   7.73 3.76398e-004
   7.74 3.77542e-004
   7.75 3.78689e-004
   7.76 3.79836e-004
   7.77 3.80986e-004
   7.78 3.82137e-004
   7.79 3.83289e-004
   7.80 3.84444e-004
   7.81 3.85599e-004
   7.82 3.86757e-004
   7.83 3.87916e-004
   7.84 3.89077e-004
   7.85 3.90239e-004
   7.86 3.91403e-004
   7.87 3.92569e-004
   7.88 3.93737e-004
   7.89 3.94905e-004
   7.90 3.96076e-004
   7.91 3.97248e-004
   7.92 3.98422e-004
   7.93 3.99598e-004
   7.94 4.00775e-004
   7.95 4.01954e-004
   7.96 4.03134e-004
   7.97 4.04316e-004
   7.98 4.05500e-004
   7.99 4.06685e-004
   8.00 4.07872e-004
   8.01 4.09060e-004
   8.02 4.10250e-004
   8.03 4.11442e-004
   8.04 4.12636e-004
   8.05 4.13831e-004
   8.06 4.15027e-004
   8.07 4.16226e-004
   8.08 4.17425e-004
   8.09 4.18627e-004
   8.10 4.19830e-004
   8.11 4.21035e-004
   8.12 4.22241e-004
   8.13 4.23449e-004
   8.14 4.24659e-004
   8.15 4.25870e-004
   8.16 4.27083e-004
   8.17 4.28298e-004
   8.18 4.29514e-004
   8.19 4.30731e-004
   8.20 4.31951e-004
   8.21 4.33172e-004
   8.22 4.34394e-004
   8.23 4.35619e-004
   8.24 4.36844e-004
   8.25 4.38072e-004
   8.26 4.39301e-004
   8.27 4.40532e-004
   8.28 4.41764e-004
   8.29 4.42998e-004
   8.30 4.44233e-004
   8.31 4.45471e-004
   8.32 4.46709e-004
   8.33 4.47950e-004
   8.34 4.49192e-004
   8.35 4.50435e-004
   8.36 4.51681e-004
   8.37 4.52927e-004
   8.38 4.54176e-004
   8.39 4.55426e-004
   8.40 4.56678e-004
   8.41 4.57931e-004
   8.42 4.59186e-004
   8.43 4.60442e-004
   8.44 4.61700e-004
   8.45 4.62960e-004
   8.46 4.64221e-004
   8.47 4.65484e-004
   8.48 4.66749e-004
   8.49 4.68015e-004
   8.50 4.69283e-004
   8.51 4.70552e-004
   8.52 4.71823e-004
   8.53 4.73096e-004
   8.54 4.74370e-004
   8.55 4.75646e-004
   8.56 4.76923e-004
   8.57 4.78202e-004
   8.58 4.79483e-004
   8.59 4.80765e-004
   8.60 4.82049e-004
   8.61 4.83334e-004
   8.62 4.84621e-004
   8.63 4.85910e-004
   8.64 4.87200e-004
   8.65 4.88492e-004
   8.66 4.89785e-004
   8.67 4.91080e-004
   8.68 4.92377e-004
   8.69 4.93675e-004
   8.70 4.94975e-004
   8.71 4.96277e-004
   8.72 4.97580e-004
   8.73 4.98884e-004
   8.74 5.00190e-004
   8.75 5.01498e-004
   8.76 5.02808e-004
   8.77 5.04119e-004
   8.78 5.05431e-004
   8.79 5.06746e-004
   8.80 5.08061e-004
   8.81 5.09379e-004
   8.82 5.10698e-004
   8.83 5.12018e-004
   8.84 5.13341e-004
   8.85 5.14664e-004
   8.86 5.15990e-004
   8.87 5.17317e-004
   8.88 5.18645e-004
   8.89 5.19975e-004
   8.90 5.21307e-004
   8.91 5.22640e-004
   8.92 5.23975e-004
   8.93 5.25312e-004
   8.94 5.26650e-004
   8.95 5.27990e-004
   8.96 5.29331e-004
   8.97 5.30674e-004
   8.98 5.32018e-004
   8.99 5.33364e-004
   9.00 5.34712e-004
   9.01 5.36061e-004
   9.02 5.37412e-004
   9.03 5.38764e-004
   9.04 5.40118e-004
   9.05 5.41474e-004
   9.06 5.42831e-004
   9.07 5.44190e-004
   9.08 5.45550e-004
   9.09 5.46912e-004
   9.10 5.48276e-004
   9.11 5.49641e-004
   9.12 5.51007e-004
   9.13 5.52376e-004
   9.14 5.53746e-004
   9.15 5.55117e-004
   9.16 5.56490e-004
   9.17 5.57864e-004
   9.18 5.59241e-004
   9.19 5.60618e-004
   9.20 5.61998e-004
   9.21 5.63379e-004
   9.22 5.64761e-004
   9.23 5.66145e-004
   9.24 5.67531e-004
   9.25 5.68918e-004
   9.26 5.70307e-004
   9.27 5.71697e-004
   9.28 5.73089e-004
   9.29 5.74483e-004
   9.30 5.75878e-004
   9.31 5.77274e-004
   9.32 5.78673e-004
   9.33 5.80072e-004
   9.34 5.81474e-004
   9.35 5.82877e-004
   9.36 5.84281e-004
   9.37 5.85687e-004
   9.38 5.87095e-004
   9.39 5.88504e-004
   9.40 5.89915e-004
   9.41 5.91328e-004
   9.42 5.92742e-004
   9.43 5.94157e-004
   9.44 5.95574e-004
   9.45 5.96993e-004
   9.46 5.98413e-004
   9.47 5.99835e-004
   9.48 6.01258e-004
   9.49 6.02683e-004
   9.50 6.04110e-004
   9.51 6.05538e-004
   9.52 6.06968e-004
   9.53 6.08399e-004
   9.54 6.09832e-004
   9.55 6.11266e-004
   9.56 6.12702e-004
   9.57 6.14139e-004
   9.58 6.15579e-004
   9.59 6.17019e-004
   9.60 6.18461e-004
   9.61 6.19905e-004
   9.62 6.21350e-004
   9.63 6.22797e-004
   9.64 6.24246e-004
   9.65 6.25696e-004
   9.66 6.27147e-004
   9.67 6.28600e-004
   9.68 6.30055e-004
   9.69 6.31511e-004
   9.70 6.32969e-004
   9.71 6.34429e-004
   9.72 6.35890e-004
   9.73 6.37352e-004
   9.74 6.38816e-004
   9.75 6.40282e-004
   9.76 6.41749e-004
   9.77 6.43218e-004
   9.78 6.44688e-004
   9.79 6.46160e-004
   9.80 6.47633e-004
   9.81 6.49108e-004
   9.82 6.50585e-004
   9.83 6.52063e-004
   9.84 6.53542e-004
   9.85 6.55023e-004
   9.86 6.56506e-004
   9.87 6.57990e-004
   9.88 6.59476e-004
   9.89 6.60964e-004
   9.90 6.62453e-004
   9.91 6.63943e-004
   9.92 6.65435e-004
   9.93 6.66929e-004
   9.94 6.68424e-004
   9.95 6.69921e-004
   9.96 6.71419e-004
   9.97 6.72919e-004
   9.98 6.74420e-004
   9.99 6.75923e-004
  10.00 6.77427e-004
  11.00 8.35628e-004
  12.00 1.00893e-003
  13.00 1.19696e-003
  14.00 1.39935e-003
  15.00 1.61574e-003
  16.00 1.84578e-003
  17.00 2.08910e-003
  18.00 2.34538e-003
  19.00 2.61428e-003
  20.00 2.89547e-003
  21.00 3.18862e-003
  22.00 3.49342e-003
  23.00 3.80955e-003
  24.00 4.13672e-003
  25.00 4.47462e-003
  26.00 4.82295e-003
  27.00 5.18144e-003
  28.00 5.54979e-003
  29.00 5.92773e-003
  30.00 6.31498e-003
  31.00 6.71129e-003
  32.00 7.11639e-003
  33.00 7.53002e-003
  34.00 7.95194e-003
  35.00 8.38189e-003
  36.00 8.81963e-003
  37.00 9.26494e-003
  38.00 9.71757e-003
  39.00 1.01773e-002
  40.00 1.06439e-002
  41.00 1.11172e-002
  42.00 1.15969e-002
  43.00 1.20829e-002
  44.00 1.25749e-002
  45.00 1.30728e-002
  46.00 1.35762e-002
  47.00 1.40852e-002
  48.00 1.45994e-002
  49.00 1.51187e-002
  50.00 1.56429e-002
  51.00 1.61718e-002
  52.00 1.67053e-002
  53.00 1.72432e-002
  54.00 1.77853e-002
  55.00 1.83315e-002
  56.00 1.88815e-002
  57.00 1.94354e-002
  58.00 1.99929e-002
  59.00 2.05538e-002
  60.00 2.11180e-002
  61.00 2.16855e-002
  62.00 2.22560e-002
  63.00 2.28294e-002
  64.00 2.34056e-002
  65.00 2.39845e-002
  66.00 2.45659e-002
  67.00 2.51497e-002
  68.00 2.57358e-002
  69.00 2.63242e-002
  70.00 2.69146e-002
  71.00 2.75070e-002
  72.00 2.81012e-002
  73.00 2.86972e-002
  74.00 2.92949e-002
  75.00 2.98942e-002
  76.00 3.04949e-002
  77.00 3.10970e-002
  78.00 3.17004e-002
  79.00 3.23049e-002
  80.00 3.29106e-002
  81.00 3.35174e-002
  82.00 3.41251e-002
  83.00 3.47336e-002
  84.00 3.53430e-002
  85.00 3.59531e-002
  86.00 3.65638e-002
  87.00 3.71751e-002
  88.00 3.77869e-002
  89.00 3.83992e-002
  90.00 3.90119e-002
  91.00 3.96248e-002
  92.00 4.02381e-002
  93.00 4.08515e-002
  94.00 4.14651e-002
  95.00 4.20787e-002
  96.00 4.26924e-002
  97.00 4.33061e-002
  98.00 4.39197e-002
  99.00 4.45332e-002
 100.00 4.51466e-002
 110.00 5.12615e-002
 120.00 5.73182e-002
 130.00 6.32901e-002
 140.00 6.91597e-002
 150.00 7.49166e-002
 160.00 8.05561e-002
 170.00 8.60771e-002
 180.00 9.14816e-002
 190.00 9.67738e-002
 200.00 1.01959e-001
 210.00 1.07044e-001
 220.00 1.12034e-001
 230.00 1.16938e-001
 240.00 1.21761e-001
 250.00 1.26511e-001
 260.00 1.31193e-001
 270.00 1.35814e-001
 280.00 1.40379e-001
 290.00 1.44893e-001
 300.00 1.49360e-001
 310.00 1.53785e-001
 320.00 1.58171e-001
 330.00 1.62521e-001
 340.00 1.66839e-001
 350.00 1.71127e-001
 360.00 1.75386e-001
 370.00 1.79618e-001
 380.00 1.83826e-001
 390.00 1.88011e-001
 400.00 1.92173e-001
 410.00 1.96313e-001
 420.00 2.00433e-001
 430.00 2.04532e-001
 440.00 2.08611e-001
 450.00 2.12670e-001
 460.00 2.16710e-001
 470.00 2.20730e-001
 480.00 2.24731e-001
 490.00 2.28712e-001
 500.00 2.32673e-001



==> anc/TCS_CC_anue_p_1026_LS.txt <==
   1.80 2.96939e-005
   1.81 3.00363e-005
   1.82 3.03805e-005
   1.83 3.07265e-005
   1.84 3.10744e-005
   1.85 3.14241e-005
   1.86 3.17757e-005
   1.87 3.21291e-005
   1.88 3.24843e-005
   1.89 3.28414e-005
   1.90 3.32003e-005
   1.91 3.35611e-005
   1.92 3.39237e-005
   1.93 3.42881e-005
   1.94 3.46544e-005
   1.95 3.50225e-005
   1.96 3.53924e-005
   1.97 3.57642e-005
   1.98 3.61378e-005
   1.99 3.65133e-005
   2.00 3.68906e-005
   2.01 3.72697e-005
   2.02 3.76507e-005
   2.03 3.80335e-005
   2.04 3.84181e-005
   2.05 3.88046e-005
   2.06 3.91929e-005
   2.07 3.95830e-005
   2.08 3.99749e-005
   2.09 4.03687e-005
   2.10 4.07644e-005
   2.11 4.11618e-005
   2.12 4.15611e-005
   2.13 4.19622e-005
   2.14 4.23652e-005
   2.15 4.27700e-005
   2.16 4.31766e-005
   2.17 4.35850e-005
   2.18 4.39953e-005
   2.19 4.44074e-005
   2.20 4.48213e-005
   2.21 4.52371e-005
   2.22 4.56546e-005
   2.23 4.60740e-005
   2.24 4.64953e-005
   2.25 4.69183e-005
   2.26 4.73432e-005
   2.27 4.77699e-005
   2.28 4.81984e-005
   2.29 4.86288e-005
   2.30 4.90610e-005
   2.31 4.94950e-005
   2.32 4.99308e-005
   2.33 5.03684e-005
   2.34 5.08079e-005
   2.35 5.12492e-005
   2.36 5.16923e-005
   2.37 5.21372e-005
   2.38 5.25840e-005
   2.39 5.30326e-005
   2.40 5.34830e-005
   2.41 5.39352e-005
   2.42 5.43892e-005
   2.43 5.48450e-005
   2.44 5.53027e-005
   2.45 5.57622e-005
   2.46 5.62235e-005
   2.47 5.66866e-005
   2.48 5.71515e-005
   2.49 5.76183e-005
   2.50 5.80868e-005
   2.51 5.85572e-005
   2.52 5.90294e-005
   2.53 5.95034e-005
   2.54 5.99792e-005
   2.55 6.04569e-005
   2.56 6.09363e-005
   2.57 6.14176e-005
   2.58 6.19006e-005
   2.59 6.23855e-005
   2.60 6.28722e-005
   2.61 6.33607e-005
   2.62 6.38510e-005
   2.63 6.43431e-005
   2.64 6.48371e-005
   2.65 6.53328e-005
   2.66 6.58303e-005
   2.67 6.63297e-005
   2.68 6.68308e-005
   2.69 6.73338e-005
   2.70 6.78386e-005
   2.71 6.83452e-005
   2.72 6.88536e-005
   2.73 6.93637e-005
   2.74 6.98757e-005
   2.75 7.03895e-005
   2.76 7.09051e-005
   2.77 7.14226e-005
   2.78 7.19418e-005
   2.79 7.24628e-005
   2.80 7.29856e-005
   2.81 7.35102e-005
   2.82 7.40366e-005
   2.83 7.45649e-005
   2.84 7.50949e-005
   2.85 7.56267e-005
   2.86 7.61603e-005
   2.87 7.66957e-005
   2.88 7.72330e-005
   2.89 7.77720e-005
   2.90 7.83128e-005
   2.91 7.88554e-005
   2.92 7.93998e-005
   2.93 7.99460e-005
   2.94 8.04940e-005
   2.95 8.10438e-005
   2.96 8.15954e-005
   2.97 8.21488e-005
   2.98 8.27040e-005
   2.99 8.32610e-005
   3.00 8.38197e-005
   3.01 8.43803e-005
   3.02 8.49426e-005
   3.03 8.55068e-005
   3.04 8.60727e-005
   3.05 8.66405e-005
   3.06 8.72100e-005
   3.07 8.77813e-005
   3.08 8.83544e-005
   3.09 8.89293e-005
   3.10 8.95060e-005
   3.11 9.00845e-005
   3.12 9.06647e-005
   3.13 9.12468e-005
   3.14 9.18306e-005
   3.15 9.24162e-005
   3.16 9.30036e-005
   3.17 9.35928e-005
   3.18 9.41838e-005
   3.19 9.47766e-005
   3.20 9.53711e-005
   3.21 9.59675e-005
   3.22 9.65656e-005
   3.23 9.71655e-005
   3.24 9.77672e-005
   3.25 9.83706e-005
   3.26 9.89759e-005
   3.27 9.95829e-005
   3.28 1.00192e-004
   3.29 1.00802e-004
   3.30 1.01415e-004
   3.31 1.02029e-004
   3.32 1.02645e-004
   3.33 1.03263e-004
   3.34 1.03882e-004
   3.35 1.04503e-004
   3.36 1.05126e-004
   3.37 1.05751e-004
   3.38 1.06378e-004
   3.39 1.07006e-004
   3.40 1.07636e-004
   3.41 1.08268e-004
   3.42 1.08902e-004
   3.43 1.09537e-004
   3.44 1.10175e-004
   3.45 1.10814e-004
   3.46 1.11455e-004
   3.47 1.12097e-004
   3.48 1.12741e-004
   3.49 1.13388e-004
   3.50 1.14036e-004
   3.51 1.14685e-004
   3.52 1.15337e-004
   3.53 1.15990e-004
   3.54 1.16645e-004
   3.55 1.17302e-004
   3.56 1.17960e-004
   3.57 1.18620e-004
   3.58 1.19282e-004
   3.59 1.19946e-004
   3.60 1.20612e-004
   3.61 1.21279e-004
   3.62 1.21948e-004
   3.63 1.22619e-004
   3.64 1.23292e-004
   3.65 1.23966e-004
   3.66 1.24643e-004
   3.67 1.25320e-004
   3.68 1.26000e-004
   3.69 1.26682e-004
   3.70 1.27365e-004
   3.71 1.28050e-004
   3.72 1.28737e-004
   3.73 1.29425e-004
   3.74 1.30116e-004
   3.75 1.30808e-004
   3.76 1.31501e-004
   3.77 1.32197e-004
   3.78 1.32894e-004
   3.79 1.33593e-004
   3.80 1.34294e-004
   3.81 1.34997e-004
   3.82 1.35701e-004
   3.83 1.36407e-004
   3.84 1.37115e-004
   3.85 1.37825e-004
   3.86 1.38536e-004
   3.87 1.39249e-004
   3.88 1.39964e-004
   3.89 1.40681e-004
   3.90 1.41399e-004
   3.91 1.42120e-004
   3.92 1.42842e-004
   3.93 1.43565e-004
   3.94 1.44291e-004
   3.95 1.45018e-004
   3.96 1.45747e-004
   3.97 1.46478e-004
   3.98 1.47210e-004
   3.99 1.47944e-004
   4.00 1.48680e-004
   4.01 1.49418e-004
   4.02 1.50157e-004
   4.03 1.50898e-004
   4.04 1.51641e-004
   4.05 1.52386e-004
   4.06 1.53133e-004
   4.07 1.53881e-004
   4.08 1.54631e-004
   4.09 1.55382e-004
   4.10 1.56136e-004
   4.11 1.56891e-004
   4.12 1.57648e-004
   4.13 1.58407e-004
   4.14 1.59167e-004
   4.15 1.59929e-004
   4.16 1.60693e-004
   4.17 1.61459e-004
   4.18 1.62226e-004
   4.19 1.62995e-004
   4.20 1.63766e-004
   4.21 1.64539e-004
   4.22 1.65313e-004
   4.23 1.66089e-004
   4.24 1.66867e-004
   4.25 1.67647e-004
   4.26 1.68428e-004
   4.27 1.69211e-004
   4.28 1.69996e-004
   4.29 1.70782e-004
   4.30 1.71570e-004
   4.31 1.72360e-004
   4.32 1.73152e-004
   4.33 1.73946e-004
   4.34 1.74741e-004
   4.35 1.75538e-004
   4.36 1.76336e-004
   4.37 1.77137e-004
   4.38 1.77939e-004
   4.39 1.78743e-004
   4.40 1.79549e-004
   4.41 1.80356e-004
   4.42 1.81165e-004
   4.43 1.81976e-004
   4.44 1.82788e-004
   4.45 1.83603e-004
   4.46 1.84419e-004
   4.47 1.85236e-004
   4.48 1.86056e-004
   4.49 1.86877e-004
   4.50 1.87700e-004
   4.51 1.88525e-004
   4.52 1.89351e-004
   4.53 1.90179e-004
   4.54 1.91009e-004
   4.55 1.91841e-004
   4.56 1.92674e-004
   4.57 1.93509e-004
   4.58 1.94346e-004
   4.59 1.95184e-004
   4.60 1.96024e-004
   4.61 1.96866e-004
   4.62 1.97710e-004
   4.63 1.98555e-004
   4.64 1.99402e-004
   4.65 2.00251e-004
   4.66 2.01102e-004
   4.67 2.01954e-004
   4.68 2.02808e-004
   4.69 2.03664e-004
   4.70 2.04521e-004
   4.71 2.05380e-004
   4.72 2.06241e-004
   4.73 2.07104e-004
   4.74 2.07968e-004
   4.75 2.08834e-004
   4.76 2.09702e-004
   4.77 2.10571e-004
   4.78 2.11442e-004
   4.79 2.12315e-004
   4.80 2.13190e-004
   4.81 2.14066e-004
   4.82 2.14944e-004
   4.83 2.15824e-004
   4.84 2.16705e-004
   4.85 2.17589e-004
   4.86 2.18473e-004
   4.87 2.19360e-004
   4.88 2.20248e-004
   4.89 2.21138e-004
   4.90 2.22030e-004
   4.91 2.22924e-004
   4.92 2.23819e-004
   4.93 2.24716e-004
   4.94 2.25614e-004
   4.95 2.26515e-004
   4.96 2.27417e-004
   4.97 2.28320e-004
   4.98 2.29226e-004
   4.99 2.30133e-004
   5.00 2.31042e-004
   5.01 2.31952e-004
   5.02 2.32865e-004
   5.03 2.33779e-004
   5.04 2.34694e-004
   5.05 2.35612e-004
   5.06 2.36531e-004
   5.07 2.37452e-004
   5.08 2.38374e-004
   5.09 2.39298e-004
   5.10 2.40224e-004
   5.11 2.41152e-004
   5.12 2.42081e-004
   5.13 2.43012e-004
   5.14 2.43945e-004
   5.15 2.44879e-004
   5.16 2.45815e-004
   5.17 2.46753e-004
   5.18 2.47693e-004
   5.19 2.48634e-004
   5.20 2.49577e-004
   5.21 2.50521e-004
   5.22 2.51468e-004
   5.23 2.52416e-004
   5.24 2.53366e-004
   5.25 2.54317e-004
   5.26 2.55270e-004
   5.27 2.56225e-004
   5.28 2.57181e-004
   5.29 2.58140e-004
   5.30 2.59099e-004
   5.31 2.60061e-004
   5.32 2.61024e-004
   5.33 2.61989e-004
   5.34 2.62956e-004
   5.35 2.63924e-004
   5.36 2.64894e-004
   5.37 2.65866e-004
   5.38 2.66840e-004
   5.39 2.67815e-004
   5.40 2.68792e-004
   5.41 2.69770e-004
   5.42 2.70750e-004
   5.43 2.71732e-004
   5.44 2.72716e-004
   5.45 2.73701e-004
   5.46 2.74688e-004
   5.47 2.75677e-004
   5.48 2.76667e-004
   5.49 2.77659e-004
   5.50 2.78653e-004
   5.51 2.79648e-004
   5.52 2.80645e-004
   5.53 2.81644e-004
   5.54 2.82645e-004
   5.55 2.83647e-004
   5.56 2.84651e-004
   5.57 2.85656e-004
   5.58 2.86663e-004
   5.59 2.87672e-004
   5.60 2.88683e-004
   5.61 2.89695e-004
   5.62 2.90709e-004
   5.63 2.91725e-004
   5.64 2.92742e-004
   5.65 2.93761e-004
   5.66 2.94782e-004
   5.67 2.95804e-004
   5.68 2.96828e-004
   5.69 2.97854e-004
   5.70 2.98881e-004
   5.71 2.99910e-004
   5.72 3.00941e-004
   5.73 3.01973e-004
   5.74 3.03007e-004
   5.75 3.04043e-004
   5.76 3.05081e-004
   5.77 3.06120e-004
   5.78 3.07161e-004
   5.79 3.08203e-004
   5.80 3.09247e-004
   5.81 3.10293e-004
   5.82 3.11340e-004
   5.83 3.12390e-004
   5.84 3.13440e-004
   5.85 3.14493e-004
   5.86 3.15547e-004
   5.87 3.16603e-004
   5.88 3.17661e-004
   5.89 3.18720e-004
   5.90 3.19781e-004
   5.91 3.20843e-004
   5.92 3.21907e-004
   5.93 3.22973e-004
   5.94 3.24041e-004
   5.95 3.25110e-004
   5.96 3.26181e-004
   5.97 3.27254e-004
   5.98 3.28328e-004
   5.99 3.29404e-004
   6.00 3.30481e-004
   6.01 3.31560e-004
   6.02 3.32641e-004
   6.03 3.33724e-004
   6.04 3.34808e-004
   6.05 3.35894e-004
   6.06 3.36982e-004
   6.07 3.38071e-004
   6.08 3.39162e-004
   6.09 3.40254e-004
   6.10 3.41348e-004
   6.11 3.42444e-004
   6.12 3.43542e-004
   6.13 3.44641e-004
   6.14 3.45742e-004
   6.15 3.46844e-004
   6.16 3.47949e-004
   6.17 3.49054e-004
   6.18 3.50162e-004
   6.19 3.51271e-004
   6.20 3.52382e-004
   6.21 3.53494e-004
   6.22 3.54608e-004
   6.23 3.55724e-004
   6.24 3.56842e-004
   6.25 3.57961e-004
   6.26 3.59082e-004
   6.27 3.60204e-004
   6.28 3.61328e-004
   6.29 3.62454e-004
   6.30 3.63581e-004
   6.31 3.64710e-004
   6.32 3.65841e-004
   6.33 3.66973e-004
   6.34 3.68107e-004
   6.35 3.69243e-004
   6.36 3.70380e-004
   6.37 3.71519e-004
   6.38 3.72660e-004
   6.39 3.73802e-004
   6.40 3.74946e-004
   6.41 3.76091e-004
   6.42 3.77238e-004
   6.43 3.78387e-004
   6.44 3.79538e-004
   6.45 3.80690e-004
   6.46 3.81844e-004
   6.47 3.82999e-004
   6.48 3.84156e-004
   6.49 3.85315e-004
   6.50 3.86475e-004
   6.51 3.87637e-004
   6.52 3.88801e-004
   6.53 3.89966e-004
   6.54 3.91133e-004
   6.55 3.92302e-004
   6.56 3.93472e-004
   6.57 3.94644e-004
   6.58 3.95817e-004
   6.59 3.96993e-004
   6.60 3.98169e-004
   6.61 3.99348e-004
   6.62 4.00528e-004
   6.63 4.01710e-004
   6.64 4.02893e-004
   6.65 4.04078e-004
   6.66 4.05265e-004
   6.67 4.06453e-004
   6.68 4.07643e-004
   6.69 4.08835e-004
   6.70 4.10028e-004
   6.71 4.11223e-004
   6.72 4.12419e-004
   6.73 4.13617e-004
   6.74 4.14817e-004
   6.75 4.16018e-004
   6.76 4.17222e-004
   6.77 4.18426e-004
   6.78 4.19632e-004
   6.79 4.20840e-004
   6.80 4.22050e-004
   6.81 4.23261e-004
   6.82 4.24474e-004
   6.83 4.25689e-004
   6.84 4.26905e-004
   6.85 4.28122e-004
   6.86 4.29342e-004
   6.87 4.30563e-004
   6.88 4.31785e-004
   6.89 4.33010e-004
   6.90 4.34235e-004
   6.91 4.35463e-004
   6.92 4.36692e-004
   6.93 4.37923e-004
   6.94 4.39155e-004
   6.95 4.40389e-004
   6.96 4.41625e-004
   6.97 4.42862e-004
   6.98 4.44101e-004
   6.99 4.45342e-004
   7.00 4.46584e-004
   7.01 4.47828e-004
   7.02 4.49073e-004
   7.03 4.50320e-004
   7.04 4.51569e-004
   7.05 4.52819e-004
   7.06 4.54071e-004
   7.07 4.55325e-004
   7.08 4.56580e-004
   7.09 4.57837e-004
   7.10 4.59095e-004
   7.11 4.60355e-004
   7.12 4.61617e-004
   7.13 4.62880e-004
   7.14 4.64145e-004
   7.15 4.65411e-004
   7.16 4.66679e-004
   7.17 4.67949e-004
   7.18 4.69221e-004
   7.19 4.70494e-004
   7.20 4.71768e-004
   7.21 4.73044e-004
   7.22 4.74322e-004
   7.23 4.75602e-004
   7.24 4.76883e-004
   7.25 4.78165e-004
   7.26 4.79450e-004
   7.27 4.80736e-004
   7.28 4.82023e-004
   7.29 4.83312e-004
   7.30 4.84603e-004
   7.31 4.85896e-004
   7.32 4.87190e-004
   7.33 4.88485e-004
   7.34 4.89782e-004
   7.35 4.91081e-004
   7.36 4.92382e-004
   7.37 4.93684e-004
   7.38 4.94987e-004
   7.39 4.96293e-004
   7.40 4.97599e-004
   7.41 4.98908e-004
   7.42 5.00218e-004
   7.43 5.01530e-004
   7.44 5.02843e-004
   7.45 5.04158e-004
   7.46 5.05475e-004
   7.47 5.06793e-004
   7.48 5.08112e-004
   7.49 5.09434e-004
   7.50 5.10757e-004
   7.51 5.12081e-004
   7.52 5.13407e-004
   7.53 5.14735e-004
   7.54 5.16065e-004
   7.55 5.17396e-004
   7.56 5.18728e-004
   7.57 5.20062e-004
   7.58 5.21398e-004
   7.59 5.22736e-004
   7.60 5.24075e-004
   7.61 5.25415e-004
   7.62 5.26757e-004
   7.63 5.28101e-004
   7.64 5.29447e-004
   7.65 5.30794e-004
   7.66 5.32142e-004
   7.67 5.33492e-004
   7.68 5.34844e-004
   7.69 5.36198e-004
   7.70 5.37553e-004
   7.71 5.38909e-004
   7.72 5.40267e-004
   7.73 5.41627e-004
   7.74 5.42989e-004
   7.75 5.44352e-004
   7.76 5.45716e-004
   7.77 5.47082e-004
   7.78 5.48450e-004
   7.79 5.49819e-004
   7.80 5.51190e-004
   7.81 5.52563e-004
   7.82 5.53937e-004
   7.83 5.55313e-004
   7.84 5.56690e-004
   7.85 5.58069e-004
   7.86 5.59450e-004
   7.87 5.60832e-004
   7.88 5.62215e-004
   7.89 5.63601e-004
   7.90 5.64988e-004
   7.91 5.66376e-004
   7.92 5.67766e-004
   7.93 5.69158e-004
   7.94 5.70551e-004
   7.95 5.71946e-004
   7.96 5.73342e-004
   7.97 5.74740e-004
   7.98 5.76140e-004
   7.99 5.77541e-004
   8.00 5.78944e-004
   8.01 5.80348e-004
   8.02 5.81754e-004
   8.03 5.83161e-004
   8.04 5.84570e-004
   8.05 5.85981e-004
   8.06 5.87393e-004
   8.07 5.88807e-004
   8.08 5.90223e-004
   8.09 5.91640e-004
   8.10 5.93058e-004
   8.11 5.94478e-004
   8.12 5.95900e-004
   8.13 5.97324e-004
   8.14 5.98749e-004
   8.15 6.00175e-004
   8.16 6.01603e-004
   8.17 6.03033e-004
   8.18 6.04464e-004
   8.19 6.05897e-004
   8.20 6.07331e-004
   8.21 6.08767e-004
   8.22 6.10205e-004
   8.23 6.11644e-004
   8.24 6.13085e-004
   8.25 6.14527e-004
   8.26 6.15971e-004
   8.27 6.17416e-004
   8.28 6.18863e-004
   8.29 6.20312e-004
   8.30 6.21762e-004
   8.31 6.23214e-004
   8.32 6.24667e-004
   8.33 6.26122e-004
   8.34 6.27578e-004
   8.35 6.29036e-004
   8.36 6.30496e-004
   8.37 6.31957e-004
   8.38 6.33420e-004
   8.39 6.34884e-004
   8.40 6.36350e-004
   8.41 6.37817e-004
   8.42 6.39286e-004
   8.43 6.40757e-004
   8.44 6.42229e-004
   8.45 6.43703e-004
   8.46 6.45178e-004
   8.47 6.46655e-004
   8.48 6.48133e-004
   8.49 6.49613e-004
   8.50 6.51095e-004
   8.51 6.52578e-004
   8.52 6.54063e-004
   8.53 6.55549e-004
   8.54 6.57037e-004
   8.55 6.58526e-004
   8.56 6.60017e-004
   8.57 6.61510e-004
   8.58 6.63004e-004
   8.59 6.64500e-004
   8.60 6.65997e-004
   8.61 6.67496e-004
   8.62 6.68996e-004
   8.63 6.70498e-004
   8.64 6.72001e-004
   8.65 6.73506e-004
   8.66 6.75013e-004
   8.67 6.76521e-004
   8.68 6.78031e-004
   8.69 6.79542e-004
   8.70 6.81055e-004
   8.71 6.82569e-004
   8.72 6.84085e-004
   8.73 6.85602e-004
   8.74 6.87122e-004
   8.75 6.88642e-004
   8.76 6.90164e-004
   8.77 6.91688e-004
   8.78 6.93213e-004
   8.79 6.94740e-004
   8.80 6.96268e-004
   8.81 6.97798e-004
   8.82 6.99330e-004
   8.83 7.00863e-004
   8.84 7.02397e-004
   8.85 7.03934e-004
   8.86 7.05471e-004
   8.87 7.07011e-004
   8.88 7.08551e-004
   8.89 7.10094e-004
   8.90 7.11638e-004
   8.91 7.13183e-004
   8.92 7.14730e-004
   8.93 7.16279e-004
   8.94 7.17829e-004
   8.95 7.19380e-004
   8.96 7.20934e-004
   8.97 7.22488e-004
   8.98 7.24045e-004
   8.99 7.25603e-004
   9.00 7.27162e-004
   9.01 7.28723e-004
   9.02 7.30285e-004
   9.03 7.31849e-004
   9.04 7.33415e-004
   9.05 7.34982e-004
   9.06 7.36551e-004
   9.07 7.38121e-004
   9.08 7.39693e-004
   9.09 7.41266e-004
   9.10 7.42841e-004
   9.11 7.44417e-004
   9.12 7.45995e-004
   9.13 7.47575e-004
   9.14 7.49156e-004
   9.15 7.50738e-004
   9.16 7.52322e-004
   9.17 7.53908e-004
   9.18 7.55495e-004
   9.19 7.57084e-004
   9.20 7.58674e-004
   9.21 7.60266e-004
   9.22 7.61859e-004
   9.23 7.63454e-004
   9.24 7.65051e-004
   9.25 7.66648e-004
   9.26 7.68248e-004
   9.27 7.69849e-004
   9.28 7.71452e-004
   9.29 7.73056e-004
   9.30 7.74661e-004
   9.31 7.76268e-004
   9.32 7.77877e-004
   9.33 7.79487e-004
   9.34 7.81099e-004
   9.35 7.82712e-004
   9.36 7.84327e-004
   9.37 7.85944e-004
   9.38 7.87562e-004
   9.39 7.89181e-004
   9.40 7.90802e-004
   9.41 7.92424e-004
   9.42 7.94048e-004
   9.43 7.95674e-004
   9.44 7.97301e-004
   9.45 7.98930e-004
   9.46 8.00560e-004
   9.47 8.02192e-004
   9.48 8.03825e-004
   9.49 8.05459e-004
   9.50 8.07096e-004
   9.51 8.08734e-004
   9.52 8.10373e-004
   9.53 8.12014e-004
   9.54 8.13656e-004
   9.55 8.15300e-004
   9.56 8.16945e-004
   9.57 8.18592e-004
   9.58 8.20241e-004
   9.59 8.21891e-004
   9.60 8.23542e-004
   9.61 8.25195e-004
   9.62 8.26850e-004
   9.63 8.28506e-004
   9.64 8.30164e-004
   9.65 8.31823e-004
   9.66 8.33483e-004
   9.67 8.35146e-004
   9.68 8.36809e-004
   9.69 8.38474e-004
   9.70 8.40141e-004
   9.71 8.41809e-004
   9.72 8.43479e-004
   9.73 8.45151e-004
   9.74 8.46823e-004
   9.75 8.48498e-004
   9.76 8.50173e-004
   9.77 8.51851e-004
   9.78 8.53530e-004
   9.79 8.55210e-004
   9.80 8.56892e-004
   9.81 8.58575e-004
   9.82 8.60260e-004
   9.83 8.61947e-004
   9.84 8.63635e-004
   9.85 8.65324e-004
   9.86 8.67015e-004
   9.87 8.68708e-004
   9.88 8.70402e-004
   9.89 8.72097e-004
   9.90 8.73795e-004
   9.91 8.75493e-004
   9.92 8.77193e-004
   9.93 8.78895e-004
   9.94 8.80598e-004
   9.95 8.82303e-004
   9.96 8.84009e-004
   9.97 8.85716e-004
   9.98 8.87425e-004
   9.99 8.89136e-004
  10.00 8.90848e-004
  11.00 1.06962e-003
  12.00 1.26310e-003
  13.00 1.47092e-003
  14.00 1.69271e-003
  15.00 1.92813e-003
  16.00 2.17682e-003
  17.00 2.43844e-003
  18.00 2.71266e-003
  19.00 2.99913e-003
  20.00 3.29755e-003
  21.00 3.60759e-003
  22.00 3.92893e-003
  23.00 4.26128e-003
  24.00 4.60434e-003
  25.00 4.95780e-003
  26.00 5.32139e-003
  27.00 5.69481e-003
  28.00 6.07779e-003
  29.00 6.47005e-003
  30.00 6.87134e-003
  31.00 7.28138e-003
  32.00 7.69993e-003
  33.00 8.12672e-003
  34.00 8.56152e-003
  35.00 9.00409e-003
  36.00 9.45418e-003
  37.00 9.91156e-003
  38.00 1.03760e-002
  39.00 1.08473e-002
  40.00 1.13252e-002
  41.00 1.18096e-002
  42.00 1.23001e-002
  43.00 1.27967e-002
  44.00 1.32990e-002
  45.00 1.38070e-002
  46.00 1.43204e-002
  47.00 1.48390e-002
  48.00 1.53626e-002
  49.00 1.58911e-002
  50.00 1.64243e-002
  51.00 1.69621e-002
  52.00 1.75042e-002
  53.00 1.80505e-002
  54.00 1.86008e-002
  55.00 1.91550e-002
  56.00 1.97129e-002
  57.00 2.02744e-002
  58.00 2.08393e-002
  59.00 2.14075e-002
  60.00 2.19789e-002
  61.00 2.25532e-002
  62.00 2.31305e-002
  63.00 2.37105e-002
  64.00 2.42931e-002
  65.00 2.48783e-002
  66.00 2.54658e-002
  67.00 2.60556e-002
  68.00 2.66475e-002
  69.00 2.72415e-002
  70.00 2.78374e-002
  71.00 2.84352e-002
  72.00 2.90347e-002
  73.00 2.96358e-002
  74.00 3.02384e-002
  75.00 3.08425e-002
  76.00 3.14479e-002
  77.00 3.20546e-002
  78.00 3.26624e-002
  79.00 3.32713e-002
  80.00 3.38813e-002
  81.00 3.44921e-002
  82.00 3.51038e-002
  83.00 3.57162e-002
  84.00 3.63293e-002
  85.00 3.69430e-002
  86.00 3.75573e-002
  87.00 3.81721e-002
  88.00 3.87873e-002
  89.00 3.94028e-002
  90.00 4.00186e-002
  91.00 4.06346e-002
  92.00 4.12508e-002
  93.00 4.18671e-002
  94.00 4.24835e-002
  95.00 4.30998e-002
  96.00 4.37162e-002
  97.00 4.43324e-002
  98.00 4.49484e-002
  99.00 4.55643e-002
 100.00 4.61799e-002
 110.00 5.23139e-002
 120.00 5.83837e-002
 130.00 6.43638e-002
 140.00 7.02380e-002
 150.00 7.59967e-002
 160.00 8.16358e-002
 170.00 8.71548e-002
 180.00 9.25564e-002
 190.00 9.78447e-002
 200.00 1.03026e-001
 210.00 1.08106e-001
 220.00 1.13092e-001
 230.00 1.17991e-001
 240.00 1.22809e-001
 250.00 1.27555e-001
 260.00 1.32233e-001
 270.00 1.36850e-001
 280.00 1.41411e-001
 290.00 1.45922e-001
 300.00 1.50386e-001
 310.00 1.54808e-001
 320.00 1.59192e-001
 330.00 1.63540e-001
 340.00 1.67855e-001
 350.00 1.72140e-001
 360.00 1.76398e-001
 370.00 1.80629e-001
 380.00 1.84835e-001
 390.00 1.89018e-001
 400.00 1.93179e-001
 410.00 1.97318e-001
 420.00 2.01437e-001
 430.00 2.05534e-001
 440.00 2.09612e-001
 450.00 2.13671e-001
 460.00 2.17709e-001
 470.00 2.21729e-001
 480.00 2.25728e-001
 490.00 2.29708e-001
 500.00 2.33668e-001


==> anc/TCS_CC_anue_p_1026_SV.txt <==
   1.80 0.00000e+000
   1.81 3.16879e-007
   1.82 6.10714e-007
   1.83 8.19308e-007
   1.84 9.98236e-007
   1.85 1.16181e-006
   1.86 1.31622e-006
   1.87 1.46479e-006
   1.88 1.60953e-006
   1.89 1.75175e-006
   1.90 1.89237e-006
   1.91 2.03202e-006
   1.92 2.17122e-006
   1.93 2.31032e-006
   1.94 2.44964e-006
   1.95 2.58940e-006
   1.96 2.72979e-006
   1.97 2.87097e-006
   1.98 3.01308e-006
   1.99 3.15622e-006
   2.00 3.30048e-006
   2.01 3.44594e-006
   2.02 3.59268e-006
   2.03 3.74074e-006
   2.04 3.89019e-006
   2.05 4.04106e-006
   2.06 4.19340e-006
   2.07 4.34724e-006
   2.08 4.50262e-006
   2.09 4.65955e-006
   2.10 4.81806e-006
   2.11 4.97819e-006
   2.12 5.13993e-006
   2.13 5.30332e-006
   2.14 5.46838e-006
   2.15 5.63510e-006
   2.16 5.80352e-006
   2.17 5.97363e-006
   2.18 6.14545e-006
   2.19 6.31900e-006
   2.20 6.49428e-006
   2.21 6.67129e-006
   2.22 6.85005e-006
   2.23 7.03056e-006
   2.24 7.21284e-006
   2.25 7.39688e-006
   2.26 7.58269e-006
   2.27 7.77028e-006
   2.28 7.95965e-006
   2.29 8.15081e-006
   2.30 8.34375e-006
   2.31 8.53849e-006
   2.32 8.73503e-006
   2.33 8.93337e-006
   2.34 9.13351e-006
   2.35 9.33546e-006
   2.36 9.53921e-006
   2.37 9.74478e-006
   2.38 9.95216e-006
   2.39 1.01614e-005
   2.40 1.03724e-005
   2.41 1.05852e-005
   2.42 1.07999e-005
   2.43 1.10163e-005
   2.44 1.12346e-005
   2.45 1.14548e-005
   2.46 1.16767e-005
   2.47 1.19005e-005
   2.48 1.21261e-005
   2.49 1.23535e-005
   2.50 1.25828e-005
   2.51 1.28139e-005
   2.52 1.30468e-005
   2.53 1.32816e-005
   2.54 1.35182e-005
   2.55 1.37566e-005
   2.56 1.39969e-005
   2.57 1.42390e-005
   2.58 1.44829e-005
   2.59 1.47287e-005
   2.60 1.49763e-005
   2.61 1.52258e-005
   2.62 1.54770e-005
   2.63 1.57302e-005
   2.64 1.59851e-005
   2.65 1.62419e-005
   2.66 1.65006e-005
   2.67 1.67610e-005
   2.68 1.70233e-005
   2.69 1.72875e-005
   2.70 1.75535e-005
   2.71 1.78213e-005
   2.72 1.80910e-005
   2.73 1.83625e-005
   2.74 1.86358e-005
   2.75 1.89110e-005
   2.76 1.91880e-005
   2.77 1.94669e-005
   2.78 1.97476e-005
   2.79 2.00301e-005
   2.80 2.03145e-005
   2.81 2.06007e-005
   2.82 2.08888e-005
   2.83 2.11786e-005
   2.84 2.14704e-005
   2.85 2.17639e-005
   2.86 2.20593e-005
   2.87 2.23566e-005
   2.88 2.26556e-005
   2.89 2.29566e-005
   2.90 2.32593e-005
   2.91 2.35639e-005
   2.92 2.38703e-005
   2.93 2.41786e-005
   2.94 2.44887e-005
   2.95 2.48006e-005
   2.96 2.51143e-005
   2.97 2.54299e-005
   2.98 2.57474e-005
   2.99 2.60666e-005
   3.00 2.63877e-005
   3.01 2.67107e-005
   3.02 2.70354e-005
   3.03 2.73621e-005
   3.04 2.76905e-005
   3.05 2.80208e-005
   3.06 2.83529e-005
   3.07 2.86868e-005
   3.08 2.90225e-005
   3.09 2.93601e-005
   3.10 2.96996e-005
   3.11 3.00408e-005
   3.12 3.03839e-005
   3.13 3.07288e-005
   3.14 3.10756e-005
   3.15 3.14242e-005
   3.16 3.17746e-005
   3.17 3.21268e-005
   3.18 3.24809e-005
   3.19 3.28367e-005
   3.20 3.31945e-005
   3.21 3.35540e-005
   3.22 3.39154e-005
   3.23 3.42786e-005
   3.24 3.46436e-005
   3.25 3.50105e-005
   3.26 3.53791e-005
   3.27 3.57496e-005
   3.28 3.61220e-005
   3.29 3.64961e-005
   3.30 3.68721e-005
   3.31 3.72499e-005
   3.32 3.76295e-005
   3.33 3.80110e-005
   3.34 3.83942e-005
   3.35 3.87793e-005
   3.36 3.91662e-005
   3.37 3.95549e-005
   3.38 3.99455e-005
   3.39 4.03379e-005
   3.40 4.07321e-005
   3.41 4.11281e-005
   3.42 4.15259e-005
   3.43 4.19256e-005
   3.44 4.23270e-005
   3.45 4.27303e-005
   3.46 4.31354e-005
   3.47 4.35423e-005
   3.48 4.39511e-005
   3.49 4.43616e-005
   3.50 4.47740e-005
   3.51 4.51882e-005
   3.52 4.56042e-005
   3.53 4.60220e-005
   3.54 4.64416e-005
   3.55 4.68631e-005
   3.56 4.72863e-005
   3.57 4.77114e-005
   3.58 4.81383e-005
   3.59 4.85670e-005
   3.60 4.89975e-005
   3.61 4.94298e-005
   3.62 4.98640e-005
   3.63 5.02999e-005
   3.64 5.07377e-005
   3.65 5.11772e-005
   3.66 5.16186e-005
   3.67 5.20618e-005
   3.68 5.25068e-005
   3.69 5.29536e-005
   3.70 5.34022e-005
   3.71 5.38526e-005
   3.72 5.43048e-005
   3.73 5.47588e-005
   3.74 5.52146e-005
   3.75 5.56723e-005
   3.76 5.61317e-005
   3.77 5.65930e-005
   3.78 5.70560e-005
   3.79 5.75209e-005
   3.80 5.79875e-005
   3.81 5.84560e-005
   3.82 5.89263e-005
   3.83 5.93983e-005
   3.84 5.98722e-005
   3.85 6.03479e-005
   3.86 6.08253e-005
   3.87 6.13046e-005
   3.88 6.17857e-005
   3.89 6.22686e-005
   3.90 6.27532e-005
   3.91 6.32397e-005
   3.92 6.37280e-005
   3.93 6.42180e-005
   3.94 6.47099e-005
   3.95 6.52036e-005
   3.96 6.56990e-005
   3.97 6.61963e-005
   3.98 6.66953e-005
   3.99 6.71962e-005
   4.00 6.76988e-005
   4.01 6.82032e-005
   4.02 6.87095e-005
   4.03 6.92175e-005
   4.04 6.97273e-005
   4.05 7.02389e-005
   4.06 7.07523e-005
   4.07 7.12675e-005
   4.08 7.17845e-005
   4.09 7.23033e-005
   4.10 7.28239e-005
   4.11 7.33462e-005
   4.12 7.38704e-005
   4.13 7.43963e-005
   4.14 7.49240e-005
   4.15 7.54535e-005
   4.16 7.59848e-005
   4.17 7.65179e-005
   4.18 7.70528e-005
   4.19 7.75895e-005
   4.20 7.81279e-005
   4.21 7.86682e-005
   4.22 7.92102e-005
   4.23 7.97540e-005
   4.24 8.02996e-005
   4.25 8.08470e-005
   4.26 8.13961e-005
   4.27 8.19471e-005
   4.28 8.24998e-005
   4.29 8.30543e-005
   4.30 8.36106e-005
   4.31 8.41687e-005
   4.32 8.47285e-005
   4.33 8.52902e-005
   4.34 8.58536e-005
   4.35 8.64188e-005
   4.36 8.69857e-005
   4.37 8.75545e-005
   4.38 8.81250e-005
   4.39 8.86973e-005
   4.40 8.92714e-005
   4.41 8.98473e-005
   4.42 9.04249e-005
   4.43 9.10044e-005
   4.44 9.15856e-005
   4.45 9.21685e-005
   4.46 9.27533e-005
   4.47 9.33398e-005
   4.48 9.39281e-005
   4.49 9.45182e-005
   4.50 9.51100e-005
   4.51 9.57036e-005
   4.52 9.62990e-005
   4.53 9.68962e-005
   4.54 9.74951e-005
   4.55 9.80958e-005
   4.56 9.86983e-005
   4.57 9.93025e-005
   4.58 9.99086e-005
   4.59 1.00516e-004
   4.60 1.01126e-004
   4.61 1.01737e-004
   4.62 1.02350e-004
   4.63 1.02965e-004
   4.64 1.03582e-004
   4.65 1.04200e-004
   4.66 1.04820e-004
   4.67 1.05442e-004
   4.68 1.06066e-004
   4.69 1.06691e-004
   4.70 1.07319e-004
   4.71 1.07948e-004
   4.72 1.08578e-004
   4.73 1.09211e-004
   4.74 1.09845e-004
   4.75 1.10481e-004
   4.76 1.11119e-004
   4.77 1.11759e-004
   4.78 1.12400e-004
   4.79 1.13043e-004
   4.80 1.13688e-004
   4.81 1.14335e-004
   4.82 1.14983e-004
   4.83 1.15633e-004
   4.84 1.16285e-004
   4.85 1.16939e-004
   4.86 1.17594e-004
   4.87 1.18251e-004
   4.88 1.18910e-004
   4.89 1.19571e-004
   4.90 1.20233e-004
   4.91 1.20897e-004
   4.92 1.21563e-004
   4.93 1.22231e-004
   4.94 1.22900e-004
   4.95 1.23572e-004
   4.96 1.24245e-004
   4.97 1.24919e-004
   4.98 1.25596e-004
   4.99 1.26274e-004
   5.00 1.26954e-004
   5.01 1.27636e-004
   5.02 1.28319e-004
   5.03 1.29004e-004
   5.04 1.29691e-004
   5.05 1.30380e-004
   5.06 1.31071e-004
   5.07 1.31763e-004
   5.08 1.32457e-004
   5.09 1.33153e-004
   5.10 1.33850e-004
   5.11 1.34549e-004
   5.12 1.35250e-004
   5.13 1.35953e-004
   5.14 1.36657e-004
   5.15 1.37364e-004
   5.16 1.38072e-004
   5.17 1.38781e-004
   5.18 1.39493e-004
   5.19 1.40206e-004
   5.20 1.40921e-004
   5.21 1.41637e-004
   5.22 1.42356e-004
   5.23 1.43076e-004
   5.24 1.43798e-004
   5.25 1.44522e-004
   5.26 1.45247e-004
   5.27 1.45974e-004
   5.28 1.46703e-004
   5.29 1.47434e-004
   5.30 1.48166e-004
   5.31 1.48900e-004
   5.32 1.49636e-004
   5.33 1.50373e-004
   5.34 1.51113e-004
   5.35 1.51854e-004
   5.36 1.52596e-004
   5.37 1.53341e-004
   5.38 1.54087e-004
   5.39 1.54835e-004
   5.40 1.55585e-004
   5.41 1.56336e-004
   5.42 1.57089e-004
   5.43 1.57844e-004
   5.44 1.58601e-004
   5.45 1.59359e-004
   5.46 1.60120e-004
   5.47 1.60881e-004
   5.48 1.61645e-004
   5.49 1.62410e-004
   5.50 1.63177e-004
   5.51 1.63946e-004
   5.52 1.64717e-004
   5.53 1.65489e-004
   5.54 1.66263e-004
   5.55 1.67038e-004
   5.56 1.67816e-004
   5.57 1.68595e-004
   5.58 1.69376e-004
   5.59 1.70158e-004
   5.60 1.70943e-004
   5.61 1.71729e-004
   5.62 1.72517e-004
   5.63 1.73306e-004
   5.64 1.74097e-004
   5.65 1.74890e-004
   5.66 1.75685e-004
   5.67 1.76481e-004
   5.68 1.77279e-004
   5.69 1.78079e-004
   5.70 1.78881e-004
   5.71 1.79684e-004
   5.72 1.80489e-004
   5.73 1.81296e-004
   5.74 1.82104e-004
   5.75 1.82915e-004
   5.76 1.83726e-004
   5.77 1.84540e-004
   5.78 1.85355e-004
   5.79 1.86172e-004
   5.80 1.86991e-004
   5.81 1.87812e-004
   5.82 1.88634e-004
   5.83 1.89458e-004
   5.84 1.90283e-004
   5.85 1.91111e-004
   5.86 1.91940e-004
   5.87 1.92771e-004
   5.88 1.93603e-004
   5.89 1.94437e-004
   5.90 1.95273e-004
   5.91 1.96111e-004
   5.92 1.96950e-004
   5.93 1.97791e-004
   5.94 1.98634e-004
   5.95 1.99479e-004
   5.96 2.00325e-004
   5.97 2.01173e-004
   5.98 2.02022e-004
   5.99 2.02874e-004
   6.00 2.03727e-004
   6.01 2.04581e-004
   6.02 2.05438e-004
   6.03 2.06296e-004
   6.04 2.07156e-004
   6.05 2.08018e-004
   6.06 2.08881e-004
   6.07 2.09746e-004
   6.08 2.10613e-004
   6.09 2.11481e-004
   6.10 2.12351e-004
   6.11 2.13223e-004
   6.12 2.14096e-004
   6.13 2.14972e-004
   6.14 2.15849e-004
   6.15 2.16727e-004
   6.16 2.17608e-004
   6.17 2.18490e-004
   6.18 2.19373e-004
   6.19 2.20259e-004
   6.20 2.21146e-004
   6.21 2.22035e-004
   6.22 2.22925e-004
   6.23 2.23818e-004
   6.24 2.24712e-004
   6.25 2.25607e-004
   6.26 2.26505e-004
   6.27 2.27404e-004
   6.28 2.28304e-004
   6.29 2.29207e-004
   6.30 2.30111e-004
   6.31 2.31017e-004
   6.32 2.31924e-004
   6.33 2.32834e-004
   6.34 2.33745e-004
   6.35 2.34657e-004
   6.36 2.35571e-004
   6.37 2.36487e-004
   6.38 2.37405e-004
   6.39 2.38325e-004
   6.40 2.39246e-004
   6.41 2.40168e-004
   6.42 2.41093e-004
   6.43 2.42019e-004
   6.44 2.42947e-004
   6.45 2.43877e-004
   6.46 2.44808e-004
   6.47 2.45741e-004
   6.48 2.46675e-004
   6.49 2.47612e-004
   6.50 2.48550e-004
   6.51 2.49489e-004
   6.52 2.50431e-004
   6.53 2.51374e-004
   6.54 2.52319e-004
   6.55 2.53265e-004
   6.56 2.54213e-004
   6.57 2.55163e-004
   6.58 2.56114e-004
   6.59 2.57068e-004
   6.60 2.58022e-004
   6.61 2.58979e-004
   6.62 2.59937e-004
   6.63 2.60897e-004
   6.64 2.61859e-004
   6.65 2.62822e-004
   6.66 2.63787e-004
   6.67 2.64754e-004
   6.68 2.65722e-004
   6.69 2.66692e-004
   6.70 2.67664e-004
   6.71 2.68637e-004
   6.72 2.69612e-004
   6.73 2.70589e-004
   6.74 2.71567e-004
   6.75 2.72547e-004
   6.76 2.73529e-004
   6.77 2.74513e-004
   6.78 2.75498e-004
   6.79 2.76485e-004
   6.80 2.77473e-004
   6.81 2.78463e-004
   6.82 2.79455e-004
   6.83 2.80449e-004
   6.84 2.81444e-004
   6.85 2.82441e-004
   6.86 2.83439e-004
   6.87 2.84439e-004
   6.88 2.85441e-004
   6.89 2.86445e-004
   6.90 2.87450e-004
   6.91 2.88457e-004
   6.92 2.89465e-004
   6.93 2.90476e-004
   6.94 2.91488e-004
   6.95 2.92501e-004
   6.96 2.93516e-004
   6.97 2.94533e-004
   6.98 2.95552e-004
   6.99 2.96572e-004
   7.00 2.97594e-004
   7.01 2.98618e-004
   7.02 2.99643e-004
   7.03 3.00670e-004
   7.04 3.01698e-004
   7.05 3.02729e-004
   7.06 3.03761e-004
   7.07 3.04794e-004
   7.08 3.05830e-004
   7.09 3.06866e-004
   7.10 3.07905e-004
   7.11 3.08945e-004
   7.12 3.09987e-004
   7.13 3.11031e-004
   7.14 3.12076e-004
   7.15 3.13123e-004
   7.16 3.14172e-004
   7.17 3.15222e-004
   7.18 3.16274e-004
   7.19 3.17327e-004
   7.20 3.18382e-004
   7.21 3.19439e-004
   7.22 3.20498e-004
   7.23 3.21558e-004
   7.24 3.22620e-004
   7.25 3.23683e-004
   7.26 3.24748e-004
   7.27 3.25815e-004
   7.28 3.26884e-004
   7.29 3.27954e-004
   7.30 3.29026e-004
   7.31 3.30099e-004
   7.32 3.31174e-004
   7.33 3.32251e-004
   7.34 3.33329e-004
   7.35 3.34409e-004
   7.36 3.35491e-004
   7.37 3.36575e-004
   7.38 3.37660e-004
   7.39 3.38746e-004
   7.40 3.39835e-004
   7.41 3.40925e-004
   7.42 3.42016e-004
   7.43 3.43109e-004
   7.44 3.44204e-004
   7.45 3.45301e-004
   7.46 3.46399e-004
   7.47 3.47499e-004
   7.48 3.48601e-004
   7.49 3.49704e-004
   7.50 3.50809e-004
   7.51 3.51915e-004
   7.52 3.53023e-004
   7.53 3.54133e-004
   7.54 3.55244e-004
   7.55 3.56357e-004
   7.56 3.57472e-004
   7.57 3.58588e-004
   7.58 3.59706e-004
   7.59 3.60826e-004
   7.60 3.61947e-004
   7.61 3.63070e-004
   7.62 3.64195e-004
   7.63 3.65321e-004
   7.64 3.66449e-004
   7.65 3.67578e-004
   7.66 3.68710e-004
   7.67 3.69842e-004
   7.68 3.70977e-004
   7.69 3.72113e-004
   7.70 3.73251e-004
   7.71 3.74390e-004
   7.72 3.75531e-004
   7.73 3.76674e-004
   7.74 3.77818e-004
   7.75 3.78964e-004
   7.76 3.80111e-004
   7.77 3.81260e-004
   7.78 3.82411e-004
   7.79 3.83564e-004
   7.80 3.84718e-004
   7.81 3.85873e-004
   7.82 3.87031e-004
   7.83 3.88190e-004
   7.84 3.89350e-004
   7.85 3.90513e-004
   7.86 3.91676e-004
   7.87 3.92842e-004
   7.88 3.94009e-004
   7.89 3.95178e-004
   7.90 3.96348e-004
   7.91 3.97520e-004
   7.92 3.98694e-004
   7.93 3.99869e-004
   7.94 4.01046e-004
   7.95 4.02225e-004
   7.96 4.03405e-004
   7.97 4.04587e-004
   7.98 4.05770e-004
   7.99 4.06955e-004
   8.00 4.08142e-004
   8.01 4.09330e-004
   8.02 4.10520e-004
   8.03 4.11712e-004
   8.04 4.12905e-004
   8.05 4.14100e-004
   8.06 4.15297e-004
   8.07 4.16495e-004
   8.08 4.17694e-004
   8.09 4.18896e-004
   8.10 4.20099e-004
   8.11 4.21303e-004
   8.12 4.22509e-004
   8.13 4.23717e-004
   8.14 4.24927e-004
   8.15 4.26138e-004
   8.16 4.27351e-004
   8.17 4.28565e-004
   8.18 4.29781e-004
   8.19 4.30998e-004
   8.20 4.32218e-004
   8.21 4.33438e-004
   8.22 4.34661e-004
   8.23 4.35885e-004
   8.24 4.37110e-004
   8.25 4.38338e-004
   8.26 4.39567e-004
   8.27 4.40797e-004
   8.28 4.42029e-004
   8.29 4.43263e-004
   8.30 4.44498e-004
   8.31 4.45735e-004
   8.32 4.46974e-004
   8.33 4.48214e-004
   8.34 4.49456e-004
   8.35 4.50699e-004
   8.36 4.51944e-004
   8.37 4.53191e-004
   8.38 4.54439e-004
   8.39 4.55689e-004
   8.40 4.56941e-004
   8.41 4.58194e-004
   8.42 4.59449e-004
   8.43 4.60705e-004
   8.44 4.61963e-004
   8.45 4.63222e-004
   8.46 4.64484e-004
   8.47 4.65746e-004
   8.48 4.67011e-004
   8.49 4.68277e-004
   8.50 4.69544e-004
   8.51 4.70813e-004
   8.52 4.72084e-004
   8.53 4.73357e-004
   8.54 4.74631e-004
   8.55 4.75906e-004
   8.56 4.77184e-004
   8.57 4.78462e-004
   8.58 4.79743e-004
   8.59 4.81025e-004
   8.60 4.82309e-004
   8.61 4.83594e-004
   8.62 4.84881e-004
   8.63 4.86169e-004
   8.64 4.87459e-004
   8.65 4.88751e-004
   8.66 4.90044e-004
   8.67 4.91339e-004
   8.68 4.92635e-004
   8.69 4.93933e-004
   8.70 4.95233e-004
   8.71 4.96534e-004
   8.72 4.97837e-004
   8.73 4.99142e-004
   8.74 5.00448e-004
   8.75 5.01755e-004
   8.76 5.03065e-004
   8.77 5.04376e-004
   8.78 5.05688e-004
   8.79 5.07002e-004
   8.80 5.08318e-004
   8.81 5.09635e-004
   8.82 5.10954e-004
   8.83 5.12274e-004
   8.84 5.13596e-004
   8.85 5.14920e-004
   8.86 5.16245e-004
   8.87 5.17572e-004
   8.88 5.18900e-004
   8.89 5.20230e-004
   8.90 5.21562e-004
   8.91 5.22895e-004
   8.92 5.24230e-004
   8.93 5.25566e-004
   8.94 5.26904e-004
   8.95 5.28244e-004
   8.96 5.29585e-004
   8.97 5.30927e-004
   8.98 5.32272e-004
   8.99 5.33618e-004
   9.00 5.34965e-004
   9.01 5.36314e-004
   9.02 5.37665e-004
   9.03 5.39017e-004
   9.04 5.40371e-004
   9.05 5.41726e-004
   9.06 5.43083e-004
   9.07 5.44442e-004
   9.08 5.45802e-004
   9.09 5.47164e-004
   9.10 5.48527e-004
   9.11 5.49892e-004
   9.12 5.51258e-004
   9.13 5.52627e-004
   9.14 5.53996e-004
   9.15 5.55367e-004
   9.16 5.56740e-004
   9.17 5.58115e-004
   9.18 5.59491e-004
   9.19 5.60868e-004
   9.20 5.62247e-004
   9.21 5.63628e-004
   9.22 5.65011e-004
   9.23 5.66394e-004
   9.24 5.67780e-004
   9.25 5.69167e-004
   9.26 5.70556e-004
   9.27 5.71946e-004
   9.28 5.73338e-004
   9.29 5.74731e-004
   9.30 5.76126e-004
   9.31 5.77522e-004
   9.32 5.78920e-004
   9.33 5.80320e-004
   9.34 5.81721e-004
   9.35 5.83124e-004
   9.36 5.84529e-004
   9.37 5.85935e-004
   9.38 5.87342e-004
   9.39 5.88751e-004
   9.40 5.90162e-004
   9.41 5.91574e-004
   9.42 5.92988e-004
   9.43 5.94403e-004
   9.44 5.95820e-004
   9.45 5.97239e-004
   9.46 5.98659e-004
   9.47 6.00081e-004
   9.48 6.01504e-004
   9.49 6.02929e-004
   9.50 6.04355e-004
   9.51 6.05783e-004
   9.52 6.07212e-004
   9.53 6.08644e-004
   9.54 6.10076e-004
   9.55 6.11510e-004
   9.56 6.12946e-004
   9.57 6.14384e-004
   9.58 6.15822e-004
   9.59 6.17263e-004
   9.60 6.18705e-004
   9.61 6.20149e-004
   9.62 6.21594e-004
   9.63 6.23040e-004
   9.64 6.24489e-004
   9.65 6.25939e-004
   9.66 6.27390e-004
   9.67 6.28843e-004
   9.68 6.30298e-004
   9.69 6.31754e-004
   9.70 6.33211e-004
   9.71 6.34671e-004
   9.72 6.36131e-004
   9.73 6.37594e-004
   9.74 6.39058e-004
   9.75 6.40523e-004
   9.76 6.41990e-004
   9.77 6.43459e-004
   9.78 6.44929e-004
   9.79 6.46400e-004
   9.80 6.47874e-004
   9.81 6.49349e-004
   9.82 6.50825e-004
   9.83 6.52303e-004
   9.84 6.53782e-004
   9.85 6.55263e-004
   9.86 6.56746e-004
   9.87 6.58230e-004
   9.88 6.59716e-004
   9.89 6.61203e-004
   9.90 6.62692e-004
   9.91 6.64182e-004
   9.92 6.65674e-004
   9.93 6.67168e-004
   9.94 6.68663e-004
   9.95 6.70159e-004
   9.96 6.71657e-004
   9.97 6.73157e-004
   9.98 6.74658e-004
   9.99 6.76161e-004
  10.00 6.77665e-004
  11.00 8.35852e-004
  12.00 1.00914e-003
  13.00 1.19717e-003
  14.00 1.39955e-003
  15.00 1.61593e-003
  16.00 1.84595e-003
  17.00 2.08927e-003
  18.00 2.34555e-003
  19.00 2.61444e-003
  20.00 2.89562e-003
  21.00 3.18877e-003
  22.00 3.49356e-003
  23.00 3.80969e-003
  24.00 4.13685e-003
  25.00 4.47475e-003
  26.00 4.82308e-003
  27.00 5.18156e-003
  28.00 5.54991e-003
  29.00 5.92784e-003
  30.00 6.31510e-003
  31.00 6.71140e-003
  32.00 7.11650e-003
  33.00 7.53013e-003
  34.00 7.95204e-003
  35.00 8.38198e-003
  36.00 8.81973e-003
  37.00 9.26503e-003
  38.00 9.71766e-003
  39.00 1.01774e-002
  40.00 1.06440e-002
  41.00 1.11173e-002
  42.00 1.15970e-002
  43.00 1.20830e-002
  44.00 1.25750e-002
  45.00 1.30728e-002
  46.00 1.35763e-002
  47.00 1.40853e-002
  48.00 1.45995e-002
  49.00 1.51188e-002
  50.00 1.56430e-002
  51.00 1.61719e-002
  52.00 1.67054e-002
  53.00 1.72432e-002
  54.00 1.77854e-002
  55.00 1.83315e-002
  56.00 1.88816e-002
  57.00 1.94355e-002
  58.00 1.99929e-002
  59.00 2.05539e-002
  60.00 2.11181e-002
  61.00 2.16856e-002
  62.00 2.22560e-002
  63.00 2.28295e-002
  64.00 2.34057e-002
  65.00 2.39845e-002
  66.00 2.45659e-002
  67.00 2.51498e-002
  68.00 2.57359e-002
  69.00 2.63242e-002
  70.00 2.69146e-002
  71.00 2.75070e-002
  72.00 2.81013e-002
  73.00 2.86973e-002
  74.00 2.92950e-002
  75.00 2.98942e-002
  76.00 3.04949e-002
  77.00 3.10970e-002
  78.00 3.17004e-002
  79.00 3.23050e-002
  80.00 3.29107e-002
  81.00 3.35174e-002
  82.00 3.41251e-002
  83.00 3.47337e-002
  84.00 3.53430e-002
  85.00 3.59531e-002
  86.00 3.65638e-002
  87.00 3.71752e-002
  88.00 3.77870e-002
  89.00 3.83993e-002
  90.00 3.90119e-002
  91.00 3.96249e-002
  92.00 4.02381e-002
  93.00 4.08515e-002
  94.00 4.14651e-002
  95.00 4.20788e-002
  96.00 4.26925e-002
  97.00 4.33062e-002
  98.00 4.39198e-002
  99.00 4.45333e-002
 100.00 4.51466e-002
 110.00 5.12615e-002
 120.00 5.73182e-002
 130.00 6.32901e-002
 140.00 6.91597e-002
 150.00 7.49167e-002
 160.00 8.05561e-002
 170.00 8.60771e-002
 180.00 9.14816e-002
 190.00 9.67738e-002
 200.00 1.01959e-001
 210.00 1.07044e-001
 220.00 1.12034e-001
 230.00 1.16938e-001
 240.00 1.21761e-001
 250.00 1.26511e-001
 260.00 1.31193e-001
 270.00 1.35814e-001
 280.00 1.40379e-001
 290.00 1.44893e-001
 300.00 1.49360e-001
 310.00 1.53785e-001
 320.00 1.58171e-001
 330.00 1.62521e-001
 340.00 1.66839e-001
 350.00 1.71127e-001
 360.00 1.75386e-001
 370.00 1.79619e-001
 380.00 1.83826e-001
 390.00 1.88011e-001
 400.00 1.92173e-001
 410.00 1.96313e-001
 420.00 2.00433e-001
 430.00 2.04532e-001
 440.00 2.08611e-001
 450.00 2.12670e-001
 460.00 2.16710e-001
 470.00 2.20730e-001
 480.00 2.24731e-001
 490.00 2.28712e-001
 500.00 2.32673e-001



==> anc/TCS_CC_anue_p_VB.txt <==
   1.80 0.000000e+000
   1.81 3.163640e-007
   1.82 6.104013e-007
   1.83 8.190443e-007
   1.84 9.979932e-007
   1.85 1.161573e-006
   1.86 1.315989e-006
   1.87 1.464563e-006
   1.88 1.609302e-006
   1.89 1.751519e-006
   1.90 1.892124e-006
   1.91 2.031775e-006
   1.92 2.170961e-006
   1.93 2.310060e-006
   1.94 2.449366e-006
   1.95 2.589114e-006
   1.96 2.729497e-006
   1.97 2.870671e-006
   1.98 3.012765e-006
   1.99 3.155891e-006
   2.00 3.300140e-006
   2.01 3.445591e-006
   2.02 3.592314e-006
   2.03 3.740366e-006
   2.04 3.889798e-006
   2.05 4.040657e-006
   2.06 4.192982e-006
   2.07 4.346806e-006
   2.08 4.502162e-006
   2.09 4.659077e-006
   2.10 4.817575e-006
   2.11 4.977679e-006
   2.12 5.139408e-006
   2.13 5.302780e-006
   2.14 5.467812e-006
   2.15 5.634517e-006
   2.16 5.802910e-006
   2.17 5.973002e-006
   2.18 6.144805e-006
   2.19 6.318328e-006
   2.20 6.493580e-006
   2.21 6.670571e-006
   2.22 6.849307e-006
   2.23 7.029797e-006
   2.24 7.212046e-006
   2.25 7.396060e-006
   2.26 7.581845e-006
   2.27 7.769406e-006
   2.28 7.958749e-006
   2.29 8.149876e-006
   2.30 8.342793e-006
   2.31 8.537503e-006
   2.32 8.734009e-006
   2.33 8.932315e-006
   2.34 9.132424e-006
   2.35 9.334338e-006
   2.36 9.538060e-006
   2.37 9.743593e-006
   2.38 9.950938e-006
   2.39 1.016010e-005
   2.40 1.037108e-005
   2.41 1.058387e-005
   2.42 1.079849e-005
   2.43 1.101492e-005
   2.44 1.123318e-005
   2.45 1.145327e-005
   2.46 1.167518e-005
   2.47 1.189891e-005
   2.48 1.212448e-005
   2.49 1.235187e-005
   2.50 1.258109e-005
   2.51 1.281215e-005
   2.52 1.304503e-005
   2.53 1.327975e-005
   2.54 1.351630e-005
   2.55 1.375468e-005
   2.56 1.399490e-005
   2.57 1.423695e-005
   2.58 1.448083e-005
   2.59 1.472655e-005
   2.60 1.497411e-005
   2.61 1.522350e-005
   2.62 1.547473e-005
   2.63 1.572779e-005
   2.64 1.598269e-005
   2.65 1.623943e-005
   2.66 1.649801e-005
   2.67 1.675842e-005
   2.68 1.702067e-005
   2.69 1.728475e-005
   2.70 1.755068e-005
   2.71 1.781844e-005
   2.72 1.808804e-005
   2.73 1.835947e-005
   2.74 1.863275e-005
   2.75 1.890786e-005
   2.76 1.918481e-005
   2.77 1.946359e-005
   2.78 1.974422e-005
   2.79 2.002668e-005
   2.80 2.031097e-005
   2.81 2.059711e-005
   2.82 2.088508e-005
   2.83 2.117488e-005
   2.84 2.146653e-005
   2.85 2.176001e-005
   2.86 2.205532e-005
   2.87 2.235248e-005
   2.88 2.265146e-005
   2.89 2.295229e-005
   2.90 2.325495e-005
   2.91 2.355944e-005
   2.92 2.386577e-005
   2.93 2.417393e-005
   2.94 2.448393e-005
   2.95 2.479576e-005
   2.96 2.510943e-005
   2.97 2.542493e-005
   2.98 2.574226e-005
   2.99 2.606142e-005
   3.00 2.638242e-005
   3.01 2.670525e-005
   3.02 2.702991e-005
   3.03 2.735641e-005
   3.04 2.768473e-005
   3.05 2.801489e-005
   3.06 2.834687e-005
   3.07 2.868069e-005
   3.08 2.901634e-005
   3.09 2.935382e-005
   3.10 2.969312e-005
   3.11 3.003426e-005
   3.12 3.037723e-005
   3.13 3.072202e-005
   3.14 3.106864e-005
   3.15 3.141709e-005
   3.16 3.176737e-005
   3.17 3.211947e-005
   3.18 3.247340e-005
   3.19 3.282915e-005
   3.20 3.318674e-005
   3.21 3.354614e-005
   3.22 3.390738e-005
   3.23 3.427043e-005
   3.24 3.463532e-005
   3.25 3.500202e-005
   3.26 3.537055e-005
   3.27 3.574090e-005
   3.28 3.611308e-005
   3.29 3.648708e-005
   3.30 3.686289e-005
   3.31 3.724054e-005
   3.32 3.762000e-005
   3.33 3.800128e-005
   3.34 3.838438e-005
   3.35 3.876931e-005
   3.36 3.915605e-005
   3.37 3.954461e-005
   3.38 3.993499e-005
   3.39 4.032719e-005
   3.40 4.072121e-005
   3.41 4.111705e-005
   3.42 4.151470e-005
   3.43 4.191417e-005
   3.44 4.231545e-005
   3.45 4.271855e-005
   3.46 4.312347e-005
   3.47 4.353020e-005
   3.48 4.393875e-005
   3.49 4.434911e-005
   3.50 4.476128e-005
   3.51 4.517527e-005
   3.52 4.559107e-005
   3.53 4.600868e-005
   3.54 4.642810e-005
   3.55 4.684934e-005
   3.56 4.727239e-005
   3.57 4.769725e-005
   3.58 4.812391e-005
   3.59 4.855239e-005
   3.60 4.898268e-005
   3.61 4.941478e-005
   3.62 4.984868e-005
   3.63 5.028440e-005
   3.64 5.072192e-005
   3.65 5.116125e-005
   3.66 5.160238e-005
   3.67 5.204533e-005
   3.68 5.249007e-005
   3.69 5.293663e-005
   3.70 5.338499e-005
   3.71 5.383515e-005
   3.72 5.428712e-005
   3.73 5.474089e-005
   3.74 5.519646e-005
   3.75 5.565384e-005
   3.76 5.611302e-005
   3.77 5.657400e-005
   3.78 5.703679e-005
   3.79 5.750137e-005
   3.80 5.796776e-005
   3.81 5.843595e-005
   3.82 5.890593e-005
   3.83 5.937772e-005
   3.84 5.985130e-005
   3.85 6.032669e-005
   3.86 6.080387e-005
   3.87 6.128284e-005
   3.88 6.176362e-005
   3.89 6.224619e-005
   3.90 6.273056e-005
   3.91 6.321673e-005
   3.92 6.370469e-005
   3.93 6.419444e-005
   3.94 6.468599e-005
   3.95 6.517933e-005
   3.96 6.567447e-005
   3.97 6.617140e-005
   3.98 6.667013e-005
   3.99 6.717064e-005
   4.00 6.767295e-005
   4.01 6.817705e-005
   4.02 6.868294e-005
   4.03 6.919062e-005
   4.04 6.970008e-005
   4.05 7.021134e-005
   4.06 7.072439e-005
   4.07 7.123923e-005
   4.08 7.175586e-005
   4.09 7.227427e-005
   4.10 7.279447e-005
   4.11 7.331646e-005
   4.12 7.384023e-005
   4.13 7.436579e-005
   4.14 7.489314e-005
   4.15 7.542227e-005
   4.16 7.595318e-005
   4.17 7.648588e-005
   4.18 7.702036e-005
   4.19 7.755663e-005
   4.20 7.809468e-005
   4.21 7.863451e-005
   4.22 7.917612e-005
   4.23 7.971952e-005
   4.24 8.026469e-005
   4.25 8.081165e-005
   4.26 8.136039e-005
   4.27 8.191090e-005
   4.28 8.246320e-005
   4.29 8.301727e-005
   4.30 8.357312e-005
   4.31 8.413075e-005
   4.32 8.469016e-005
   4.33 8.525135e-005
   4.34 8.581431e-005
   4.35 8.637904e-005
   4.36 8.694556e-005
   4.37 8.751384e-005
   4.38 8.808391e-005
   4.39 8.865574e-005
   4.40 8.922935e-005
   4.41 8.980474e-005
   4.42 9.038189e-005
   4.43 9.096082e-005
   4.44 9.154152e-005
   4.45 9.212400e-005
   4.46 9.270824e-005
   4.47 9.329425e-005
   4.48 9.388204e-005
   4.49 9.447159e-005
   4.50 9.506291e-005
   4.51 9.565601e-005
   4.52 9.625087e-005
   4.53 9.684749e-005
   4.54 9.744589e-005
   4.55 9.804605e-005
   4.56 9.864798e-005
   4.57 9.925168e-005
   4.58 9.985714e-005
   4.59 1.004644e-004
   4.60 1.010734e-004
   4.61 1.016841e-004
   4.62 1.022966e-004
   4.63 1.029109e-004
   4.64 1.035270e-004
   4.65 1.041448e-004
   4.66 1.047643e-004
   4.67 1.053857e-004
   4.68 1.060088e-004
   4.69 1.066336e-004
   4.70 1.072602e-004
   4.71 1.078886e-004
   4.72 1.085187e-004
   4.73 1.091506e-004
   4.74 1.097843e-004
   4.75 1.104197e-004
   4.76 1.110568e-004
   4.77 1.116958e-004
   4.78 1.123364e-004
   4.79 1.129789e-004
   4.80 1.136231e-004
   4.81 1.142690e-004
   4.82 1.149167e-004
   4.83 1.155662e-004
   4.84 1.162174e-004
   4.85 1.168703e-004
   4.86 1.175250e-004
   4.87 1.181815e-004
   4.88 1.188397e-004
   4.89 1.194997e-004
   4.90 1.201614e-004
   4.91 1.208249e-004
   4.92 1.214901e-004
   4.93 1.221571e-004
   4.94 1.228258e-004
   4.95 1.234963e-004
   4.96 1.241685e-004
   4.97 1.248424e-004
   4.98 1.255182e-004
   4.99 1.261956e-004
   5.00 1.268748e-004
   5.01 1.275558e-004
   5.02 1.282385e-004
   5.03 1.289229e-004
   5.04 1.296091e-004
   5.05 1.302970e-004
   5.06 1.309867e-004
   5.07 1.316781e-004
   5.08 1.323713e-004
   5.09 1.330662e-004
   5.10 1.337629e-004
   5.11 1.344612e-004
   5.12 1.351614e-004
   5.13 1.358632e-004
   5.14 1.365669e-004
   5.15 1.372722e-004
   5.16 1.379793e-004
   5.17 1.386881e-004
   5.18 1.393987e-004
   5.19 1.401110e-004
   5.20 1.408250e-004
   5.21 1.415408e-004
   5.22 1.422583e-004
   5.23 1.429776e-004
   5.24 1.436986e-004
   5.25 1.444213e-004
   5.26 1.451458e-004
   5.27 1.458720e-004
   5.28 1.465999e-004
   5.29 1.473295e-004
   5.30 1.480609e-004
   5.31 1.487941e-004
   5.32 1.495289e-004
   5.33 1.502655e-004
   5.34 1.510038e-004
   5.35 1.517439e-004
   5.36 1.524857e-004
   5.37 1.532292e-004
   5.38 1.539744e-004
   5.39 1.547214e-004
   5.40 1.554701e-004
   5.41 1.562205e-004
   5.42 1.569726e-004
   5.43 1.577265e-004
   5.44 1.584821e-004
   5.45 1.592395e-004
   5.46 1.599985e-004
   5.47 1.607593e-004
   5.48 1.615218e-004
   5.49 1.622860e-004
   5.50 1.630520e-004
   5.51 1.638197e-004
   5.52 1.645891e-004
   5.53 1.653602e-004
   5.54 1.661331e-004
   5.55 1.669076e-004
   5.56 1.676839e-004
   5.57 1.684619e-004
   5.58 1.692417e-004
   5.59 1.700231e-004
   5.60 1.708063e-004
   5.61 1.715912e-004
   5.62 1.723778e-004
   5.63 1.731661e-004
   5.64 1.739561e-004
   5.65 1.747479e-004
   5.66 1.755414e-004
   5.67 1.763366e-004
   5.68 1.771335e-004
   5.69 1.779321e-004
   5.70 1.787324e-004
   5.71 1.795345e-004
   5.72 1.803383e-004
   5.73 1.811437e-004
   5.74 1.819509e-004
   5.75 1.827598e-004
   5.76 1.835705e-004
   5.77 1.843828e-004
   5.78 1.851968e-004
   5.79 1.860126e-004
   5.80 1.868301e-004
   5.81 1.876492e-004
   5.82 1.884701e-004
   5.83 1.892927e-004
   5.84 1.901170e-004
   5.85 1.909430e-004
   5.86 1.917707e-004
   5.87 1.926001e-004
   5.88 1.934313e-004
   5.89 1.942641e-004
   5.90 1.950986e-004
   5.91 1.959349e-004
   5.92 1.967728e-004
   5.93 1.976125e-004
   5.94 1.984539e-004
   5.95 1.992969e-004
   5.96 2.001417e-004
   5.97 2.009882e-004
   5.98 2.018363e-004
   5.99 2.026862e-004
   6.00 2.035378e-004
   6.01 2.043910e-004
   6.02 2.052460e-004
   6.03 2.061027e-004
   6.04 2.069611e-004
   6.05 2.078211e-004
   6.06 2.086829e-004
   6.07 2.095464e-004
   6.08 2.104116e-004
   6.09 2.112784e-004
   6.10 2.121470e-004
   6.11 2.130172e-004
   6.12 2.138892e-004
   6.13 2.147628e-004
   6.14 2.156382e-004
   6.15 2.165152e-004
   6.16 2.173940e-004
   6.17 2.182744e-004
   6.18 2.191565e-004
   6.19 2.200403e-004
   6.20 2.209258e-004
   6.21 2.218130e-004
   6.22 2.227019e-004
   6.23 2.235925e-004
   6.24 2.244847e-004
   6.25 2.253787e-004
   6.26 2.262744e-004
   6.27 2.271717e-004
   6.28 2.280707e-004
   6.29 2.289714e-004
   6.30 2.298738e-004
   6.31 2.307779e-004
   6.32 2.316837e-004
   6.33 2.325912e-004
   6.34 2.335003e-004
   6.35 2.344111e-004
   6.36 2.353237e-004
   6.37 2.362379e-004
   6.38 2.371538e-004
   6.39 2.380713e-004
   6.40 2.389906e-004
   6.41 2.399115e-004
   6.42 2.408341e-004
   6.43 2.417584e-004
   6.44 2.426844e-004
   6.45 2.436121e-004
   6.46 2.445414e-004
   6.47 2.454725e-004
   6.48 2.464052e-004
   6.49 2.473395e-004
   6.50 2.482756e-004
   6.51 2.492133e-004
   6.52 2.501528e-004
   6.53 2.510939e-004
   6.54 2.520366e-004
   6.55 2.529811e-004
   6.56 2.539272e-004
   6.57 2.548750e-004
   6.58 2.558245e-004
   6.59 2.567756e-004
   6.60 2.577285e-004
   6.61 2.586829e-004
   6.62 2.596391e-004
   6.63 2.605970e-004
   6.64 2.615565e-004
   6.65 2.625177e-004
   6.66 2.634805e-004
   6.67 2.644451e-004
   6.68 2.654113e-004
   6.69 2.663791e-004
   6.70 2.673487e-004
   6.71 2.683199e-004
   6.72 2.692928e-004
   6.73 2.702673e-004
   6.74 2.712435e-004
   6.75 2.722214e-004
   6.76 2.732010e-004
   6.77 2.741822e-004
   6.78 2.751651e-004
   6.79 2.761496e-004
   6.80 2.771358e-004
   6.81 2.781237e-004
   6.82 2.791133e-004
   6.83 2.801045e-004
   6.84 2.810973e-004
   6.85 2.820919e-004
   6.86 2.830881e-004
   6.87 2.840859e-004
   6.88 2.850854e-004
   6.89 2.860866e-004
   6.90 2.870895e-004
   6.91 2.880940e-004
   6.92 2.891001e-004
   6.93 2.901079e-004
   6.94 2.911174e-004
   6.95 2.921286e-004
   6.96 2.931414e-004
   6.97 2.941558e-004
   6.98 2.951719e-004
   6.99 2.961897e-004
   7.00 2.972091e-004
   7.01 2.982302e-004
   7.02 2.992529e-004
   7.03 3.002773e-004
   7.04 3.013034e-004
   7.05 3.023311e-004
   7.06 3.033604e-004
   7.07 3.043914e-004
   7.08 3.054241e-004
   7.09 3.064584e-004
   7.10 3.074944e-004
   7.11 3.085320e-004
   7.12 3.095712e-004
   7.13 3.106121e-004
   7.14 3.116547e-004
   7.15 3.126989e-004
   7.16 3.137448e-004
   7.17 3.147923e-004
   7.18 3.158415e-004
   7.19 3.168923e-004
   7.20 3.179447e-004
   7.21 3.189988e-004
   7.22 3.200546e-004
   7.23 3.211120e-004
   7.24 3.221710e-004
   7.25 3.232317e-004
   7.26 3.242940e-004
   7.27 3.253580e-004
   7.28 3.264236e-004
   7.29 3.274909e-004
   7.30 3.285598e-004
   7.31 3.296303e-004
   7.32 3.307025e-004
   7.33 3.317763e-004
   7.34 3.328518e-004
   7.35 3.339289e-004
   7.36 3.350077e-004
   7.37 3.360880e-004
   7.38 3.371701e-004
   7.39 3.382537e-004
   7.40 3.393390e-004
   7.41 3.404260e-004
   7.42 3.415146e-004
   7.43 3.426048e-004
   7.44 3.436966e-004
   7.45 3.447901e-004
   7.46 3.458853e-004
   7.47 3.469820e-004
   7.48 3.480804e-004
   7.49 3.491804e-004
   7.50 3.502821e-004
   7.51 3.513854e-004
   7.52 3.524903e-004
   7.53 3.535969e-004
   7.54 3.547051e-004
   7.55 3.558149e-004
   7.56 3.569264e-004
   7.57 3.580395e-004
   7.58 3.591542e-004
   7.59 3.602705e-004
   7.60 3.613885e-004
   7.61 3.625081e-004
   7.62 3.636293e-004
   7.63 3.647522e-004
   7.64 3.658767e-004
   7.65 3.670028e-004
   7.66 3.681305e-004
   7.67 3.692599e-004
   7.68 3.703909e-004
   7.69 3.715235e-004
   7.70 3.726578e-004
   7.71 3.737936e-004
   7.72 3.749311e-004
   7.73 3.760703e-004
   7.74 3.772110e-004
   7.75 3.783534e-004
   7.76 3.794973e-004
   7.77 3.806430e-004
   7.78 3.817902e-004
   7.79 3.829390e-004
   7.80 3.840895e-004
   7.81 3.852416e-004
   7.82 3.863953e-004
   7.83 3.875506e-004
   7.84 3.887076e-004
   7.85 3.898661e-004
   7.86 3.910263e-004
   7.87 3.921881e-004
   7.88 3.933515e-004
   7.89 3.945166e-004
   7.90 3.956832e-004
   7.91 3.968515e-004
   7.92 3.980213e-004
   7.93 3.991928e-004
   7.94 4.003659e-004
   7.95 4.015407e-004
   7.96 4.027170e-004
   7.97 4.038949e-004
   7.98 4.050745e-004
   7.99 4.062557e-004
   8.00 4.074385e-004
   8.01 4.086229e-004
   8.02 4.098089e-004
   8.03 4.109965e-004
   8.04 4.121857e-004
   8.05 4.133765e-004
   8.06 4.145690e-004
   8.07 4.157630e-004
   8.08 4.169587e-004
   8.09 4.181559e-004
   8.10 4.193548e-004
   8.11 4.205553e-004
   8.12 4.217574e-004
   8.13 4.229611e-004
   8.14 4.241664e-004
   8.15 4.253733e-004
   8.16 4.265818e-004
   8.17 4.277919e-004
   8.18 4.290036e-004
   8.19 4.302169e-004
   8.20 4.314318e-004
   8.21 4.326483e-004
   8.22 4.338664e-004
   8.23 4.350862e-004
   8.24 4.363075e-004
   8.25 4.375304e-004
   8.26 4.387549e-004
   8.27 4.399811e-004
   8.28 4.412088e-004
   8.29 4.424381e-004
   8.30 4.436690e-004
   8.31 4.449015e-004
   8.32 4.461356e-004
   8.33 4.473713e-004
   8.34 4.486087e-004
   8.35 4.498476e-004
   8.36 4.510880e-004
   8.37 4.523301e-004
   8.38 4.535738e-004
   8.39 4.548191e-004
   8.40 4.560660e-004
   8.41 4.573144e-004
   8.42 4.585645e-004
   8.43 4.598161e-004
   8.44 4.610694e-004
   8.45 4.623242e-004
   8.46 4.635806e-004
   8.47 4.648387e-004
   8.48 4.660983e-004
   8.49 4.673595e-004
   8.50 4.686222e-004
   8.51 4.698866e-004
   8.52 4.711526e-004
   8.53 4.724201e-004
   8.54 4.736893e-004
   8.55 4.749600e-004
   8.56 4.762323e-004
   8.57 4.775062e-004
   8.58 4.787817e-004
   8.59 4.800587e-004
   8.60 4.813374e-004
   8.61 4.826176e-004
   8.62 4.838994e-004
   8.63 4.851828e-004
   8.64 4.864678e-004
   8.65 4.877544e-004
   8.66 4.890425e-004
   8.67 4.903322e-004
   8.68 4.916236e-004
   8.69 4.929164e-004
   8.70 4.942109e-004
   8.71 4.955070e-004
   8.72 4.968046e-004
   8.73 4.981038e-004
   8.74 4.994046e-004
   8.75 5.007070e-004
   8.76 5.020109e-004
   8.77 5.033164e-004
   8.78 5.046235e-004
   8.79 5.059322e-004
   8.80 5.072424e-004
   8.81 5.085543e-004
   8.82 5.098677e-004
   8.83 5.111826e-004
   8.84 5.124992e-004
   8.85 5.138173e-004
   8.86 5.151370e-004
   8.87 5.164583e-004
   8.88 5.177811e-004
   8.89 5.191055e-004
   8.90 5.204315e-004
   8.91 5.217590e-004
   8.92 5.230881e-004
   8.93 5.244188e-004
   8.94 5.257511e-004
   8.95 5.270849e-004
   8.96 5.284203e-004
   8.97 5.297573e-004
   8.98 5.310958e-004
   8.99 5.324359e-004
   9.00 5.337776e-004
   9.01 5.351208e-004
   9.02 5.364656e-004
   9.03 5.378120e-004
   9.04 5.391599e-004
   9.05 5.405094e-004
   9.06 5.418605e-004
   9.07 5.432131e-004
   9.08 5.445673e-004
   9.09 5.459230e-004
   9.10 5.472804e-004
   9.11 5.486392e-004
   9.12 5.499997e-004
   9.13 5.513617e-004
   9.14 5.527252e-004
   9.15 5.540903e-004
   9.16 5.554570e-004
   9.17 5.568252e-004
   9.18 5.581950e-004
   9.19 5.595664e-004
   9.20 5.609393e-004
   9.21 5.623138e-004
   9.22 5.636898e-004
   9.23 5.650674e-004
   9.24 5.664465e-004
   9.25 5.678272e-004
   9.26 5.692095e-004
   9.27 5.705933e-004
   9.28 5.719786e-004
   9.29 5.733655e-004
   9.30 5.747540e-004
   9.31 5.761440e-004
   9.32 5.775356e-004
   9.33 5.789287e-004
   9.34 5.803234e-004
   9.35 5.817196e-004
   9.36 5.831174e-004
   9.37 5.845167e-004
   9.38 5.859176e-004
   9.39 5.873200e-004
   9.40 5.887240e-004
   9.41 5.901295e-004
   9.42 5.915366e-004
   9.43 5.929452e-004
   9.44 5.943553e-004
   9.45 5.957671e-004
   9.46 5.971803e-004
   9.47 5.985951e-004
   9.48 6.000115e-004
   9.49 6.014294e-004
   9.50 6.028488e-004
   9.51 6.042698e-004
   9.52 6.056923e-004
   9.53 6.071164e-004
   9.54 6.085420e-004
   9.55 6.099692e-004
   9.56 6.113979e-004
   9.57 6.128281e-004
   9.58 6.142599e-004
   9.59 6.156932e-004
   9.60 6.171281e-004
   9.61 6.185645e-004
   9.62 6.200024e-004
   9.63 6.214419e-004
   9.64 6.228829e-004
   9.65 6.243254e-004
   9.66 6.257695e-004
   9.67 6.272152e-004
   9.68 6.286623e-004
   9.69 6.301110e-004
   9.70 6.315613e-004
   9.71 6.330130e-004
   9.72 6.344663e-004
   9.73 6.359212e-004
   9.74 6.373776e-004
   9.75 6.388355e-004
   9.76 6.402949e-004
   9.77 6.417559e-004
   9.78 6.432184e-004
   9.79 6.446824e-004
   9.80 6.461480e-004
   9.81 6.476151e-004
   9.82 6.490837e-004
   9.83 6.505539e-004
   9.84 6.520256e-004
   9.85 6.534988e-004
   9.86 6.549735e-004
   9.87 6.564498e-004
   9.88 6.579276e-004
   9.89 6.594069e-004
   9.90 6.608878e-004
   9.91 6.623702e-004
   9.92 6.638541e-004
   9.93 6.653395e-004
   9.94 6.668265e-004
   9.95 6.683150e-004
   9.96 6.698050e-004
   9.97 6.712965e-004
   9.98 6.727896e-004
   9.99 6.742841e-004
  10.00 6.757802e-004
  11.00 8.330017e-004
  12.00 1.004999e-003
  13.00 1.191329e-003
  14.00 1.391551e-003
  15.00 1.605225e-003
  16.00 1.831912e-003
  17.00 2.071173e-003
  18.00 2.322571e-003
  19.00 2.585668e-003
  20.00 2.860029e-003
  21.00 3.145217e-003
  22.00 3.440797e-003
  23.00 3.746335e-003
  24.00 4.061398e-003
  25.00 4.385551e-003
  26.00 4.718363e-003
  27.00 5.059400e-003
  28.00 5.408231e-003
  29.00 5.764425e-003
  30.00 6.127551e-003
  31.00 6.497180e-003
  32.00 6.872881e-003
  33.00 7.254224e-003
  34.00 7.640783e-003
  35.00 8.032127e-003
  36.00 8.427829e-003
  37.00 8.827462e-003
  38.00 9.230599e-003
  39.00 9.636814e-003
  40.00 1.004568e-002
  41.00 1.045677e-002
  42.00 1.086966e-002
  43.00 1.128393e-002
  44.00 1.169915e-002
  45.00 1.211490e-002
  46.00 1.253075e-002
  47.00 1.294629e-002
  48.00 1.336108e-002
  49.00 1.377471e-002
  50.00 1.418676e-002
  51.00 1.459680e-002
  52.00 1.500441e-002
  53.00 1.540917e-002
  54.00 1.581067e-002
  55.00 1.620848e-002
  56.00 1.660218e-002
  57.00 1.699136e-002
  58.00 1.737559e-002
  59.00 1.775446e-002
  60.00 1.812755e-002
  61.00 1.849444e-002
  62.00 1.885472e-002
  63.00 1.920797e-002
  64.00 1.955378e-002
  65.00 1.989172e-002
  66.00 2.022139e-002
  67.00 2.054236e-002
  68.00 2.085422e-002
  69.00 2.115657e-002
  70.00 2.144898e-002
  71.00 2.173105e-002
  72.00 2.200235e-002
  73.00 2.226248e-002
  74.00 2.251103e-002
  75.00 2.274758e-002
  76.00 2.297172e-002
  77.00 2.318305e-002
  78.00 2.338114e-002
  79.00 2.356560e-002
  80.00 2.373600e-002
  81.00 2.389195e-002
  82.00 2.403303e-002
  83.00 2.415883e-002
  84.00 2.426895e-002
  85.00 2.436297e-002
  86.00 2.444050e-002
  87.00 2.450112e-002
  88.00 2.454442e-002
  89.00 2.457001e-002
  90.00 2.457747e-002
  91.00 2.456640e-002
  92.00 2.453639e-002
  93.00 2.448704e-002
  94.00 2.441795e-002
  95.00 2.432870e-002
  96.00 2.421890e-002
  97.00 2.408815e-002
  98.00 2.393604e-002
  99.00 2.376216e-002
 100.00 2.356612e-002
 110.00 2.029850e-002
 120.00 1.437496e-002
 130.00 5.399598e-003
 140.00 -6.829816e-003
 150.00 -2.104866e-002
 160.00 -3.693248e-002
 170.00 -5.446224e-002
 180.00 -7.361914e-002
 190.00 -9.438471e-002
 200.00 -1.167404e-001
 210.00 -1.406674e-001
 220.00 -1.661477e-001
 230.00 -1.931632e-001
 240.00 -2.216945e-001
 250.00 -2.517246e-001
 260.00 -2.832345e-001
 270.00 -3.162068e-001
 280.00 -3.506223e-001
 290.00 -3.864633e-001
 300.00 -4.237107e-001
 310.00 -4.623481e-001
 320.00 -5.023554e-001
 330.00 -5.437162e-001
 340.00 -5.864117e-001
 350.00 -6.304234e-001
 360.00 -6.757344e-001
 370.00 -7.223243e-001
 380.00 -7.701765e-001
 390.00 -8.192720e-001
 400.00 -8.695933e-001
 410.00 -9.211250e-001
 420.00 -9.738423e-001
 430.00 -1.027736e+000
 440.00 -1.082780e+000
 450.00 -1.138961e+000
 460.00 -1.196255e+000
 470.00     nan
 480.00     nan
 490.00     nan
 500.00     nan


==> anc/main.cpp <==
#include <iostream>
#include <cmath>
#include <fstream>
#include <iomanip>

#include "GConstants.h"
#include "FormFactors.h"
#include "SpecialFunctions.h"

double find_LH_free(const double& eK, const double& qSq);
double find_DCS_free_cosTheta(const double& eK, const double& cosTheta);
double find_DCS_free_cosTheta_RC(const double& eK, const double& cosTheta);


///--------------options-------------------------------------------------------

    const bool switchAntineutrino( true );///true = antineutrino, false = neutrino
    const NeutrinoFlav flav( flav_e );///set the neutrino flavor, flav_e = electron, flav_mu = muon, flav_tau = tau, flav_mless = massless
    const bool switchMassDifference( true );///take into account the neutron-proton mass difference, true = yes, false = no
    const bool switchCVC( true );///conservation of the vector current, true = Ankowski, false = Strumia&Vissani
    const bool switchRC( true );///radiative corrections, only for electron neutrino, true = yes, false = no

    const double neutrinoE( 2.0*MeV );///neutrino energy
    const int cosThetaRes(200);///cosTheta resolution
    std::ofstream result( "dcs.txt" );///output-file name

///----------------------------------------------------------------------------

int main()
{
    const double cosThetaStep( 2.0/cosThetaRes );
    double cosTheta( -1.0 + 0.5*cosThetaStep );
    double dcs(0.0);

    for (int lCnt(0); lCnt < cosThetaRes; ++lCnt)
    {
        dcs = switchRC ? find_DCS_free_cosTheta_RC(neutrinoE, cosTheta) : find_DCS_free_cosTheta(neutrinoE, cosTheta);

        result<<std::showpoint<<std::fixed<<std::setw(8)<<std::setprecision(4)<<cosTheta<<" "
                <<std::showpoint<<std::scientific<<std::setw(12)<<std::setprecision(4)<<dcs<<std::endl;

        cosTheta += cosThetaStep;
    }


    return 0;
}


const double leptMass( (flav == flav_e) ? eMass : (flav == flav_mu) ? muMass : (flav == flav_tau) ? tauMass : 0.0 );
const double leptMassSq( leptMass*leptMass );
const double initNuclMass(   not switchMassDifference ? M : switchAntineutrino ? pMass : nMass   );
const double finalNuclMass(  not switchMassDifference ? M : switchAntineutrino ? nMass : pMass   );

const double initNuclMassSq( initNuclMass*initNuclMass );
const double finalNuclMassSq( finalNuclMass*finalNuclMass );


double find_LH_free(const double& eK, const double& qSq)
{
    static const double avNuclMass(   M   );
    static const double avNuclMassSq(   M2   );

    static const double deltaM( finalNuclMass - initNuclMass );
    static const double deltaDiv( deltaM/avNuclMass );
    static const double mu( 0.25*leptMassSq/avNuclMassSq );

    const double p_o_k( initNuclMass*eK );

    const double tau( -0.25*qSq/avNuclMassSq );

    const double geP( ProtonKelly_GE(qSq) );
    const double geN( NeutronKelly_GE(qSq) );
    const double gmP( ProtonKelly_GM(qSq) );
    const double gmN( NeutronKelly_GM(qSq) );

    const double fpDivFA( 2.0*avNuclMassSq/(piCMass2 - qSq) );///pseudoscalar FF divided by the axial one

    const double gAxial( FA(qSq) );///axial form factor

    const double ge( geP - geN );
    const double gm( gmP - gmN );

    const double fa( gAxial );

    const double f1 = (ge + tau*gm)/(1 + tau);
    const double f2 = (gm - ge)/(1 + tau);

    const double gmSq = gm*gm;
    const double geSq = ge*ge;
    const double ff = (geSq + tau*gmSq)/(1 + tau);///( f1*f1 + f2*f2*tau );
    const double faGM = fa*gm;
    const double faSq = fa*fa;

    const double s_u( 4*p_o_k + qSq - leptMassSq - 2*avNuclMass*deltaM );

    const double z( switchCVC ? 1.0 : 0.0 );

    const double invA(   4*(tau + mu)*( (tau - mu)*(gmSq + faSq) - geSq + faSq + 4*mu*faSq*fpDivFA*(tau*fpDivFA - 1.0)  )
                        -8*mu*deltaDiv*faGM + deltaDiv*deltaDiv*(tau + mu)*( gmSq - (1.0 + tau)*f2*f2 - faSq + 4*mu*faSq*fpDivFA*fpDivFA )
                        + deltaDiv*deltaDiv*( tau*gmSq - (1.0 + tau)*f1*f1 - faSq - 4*mu*faSq*fpDivFA + 2*z*mu*f1*f2*leptMassSq/qSq )
                        + z*deltaDiv*deltaDiv*( leptMassSq/qSq*(1 + leptMassSq/qSq) - mu*(1 - leptMassSq/qSq) )*f1*f1 );
    const double invB(   4*tau*faGM - mu*deltaDiv*(f2*f2 + (1.0 - z)*f1*f2 + z*f1*f1/tau + 2*faSq*fpDivFA)    );
    const double invC(   0.25*( faSq + ff )   );

    return switchAntineutrino ? avNuclMassSq*avNuclMassSq*invA + avNuclMassSq*invB*s_u + invC*s_u*s_u : avNuclMassSq*avNuclMassSq*invA - avNuclMassSq*invB*s_u + invC*s_u*s_u;
}



double find_DCS_free_cosTheta(const double& eK, const double& cosTheta)
{
    static const double coeffCC(   GFcosTheta*GFcosTheta/(8*pi*initNuclMassSq)/(1.0e-38*cm2/MeV2)   );
    static const double mmm(   0.5*leptMassSq + 0.5*initNuclMassSq - 0.5*finalNuclMassSq   );

    const double kcos( eK*cosTheta );
    const double eKM( eK + initNuclMass );
    const double dummy_MxK_p_m(  initNuclMass*eK + mmm );
    const double dummy_KxK_m_m( eK*eK - mmm );
    const double denomin( eKM*eKM - kcos*kcos );
    const double root(   sqrt( dummy_MxK_p_m*dummy_MxK_p_m - leptMassSq*denomin )   );
    const double omega(   ( eKM*dummy_KxK_m_m - eK*kcos*kcos - kcos*root )/denomin   );

    if (omega > eK - leptMass or omega < 0.0)
        return 0.0;

    const double qSq( -2*initNuclMass*omega - initNuclMassSq + finalNuclMassSq );
    const double kPrimeNorm(   sqrt( std::pow(eK - omega, 2) - leptMassSq )   );
    const double jacobian = std::abs(   2*initNuclMass*eK*std::pow(kPrimeNorm, 2)/( (eK - omega)*kcos - kPrimeNorm*eKM )   );


    const double coefE( initNuclMass + 2*eK );
    const double coefD( initNuclMass*coefE - finalNuclMassSq - leptMassSq );
    const double delta(   ( coefD*coefD - 4*leptMassSq*finalNuclMassSq )*eK*eK   );

    if ( delta <= 0.0 )
        return 0.0;

    const double dummyA(   leptMassSq*initNuclMass - eK*coefD   );
    const double dummyB(   sqrt(delta)   );

    const double qSqMin(   ( dummyA - dummyB )/coefE   );
    const double qSqMax(   ( dummyA + dummyB )/coefE   );///close to zero

    return ( qSqMin <= qSq  and qSq <= qSqMax ) ? jacobian*coeffCC/std::pow(eK, 2)*find_LH_free(eK, qSq) : 0.0;
}


double find_DCS_free_cosTheta_RC(const double& eK, const double& abscissaValue)
{
    if ( not (flav == flav_e) )
        return find_DCS_free_cosTheta( eK, abscissaValue );

    const double cosPTheta(   find_DCS_free_cosTheta( eK, abscissaValue )   );
    const double cosMTheta(   find_DCS_free_cosTheta( eK, -abscissaValue )   );

    if ( cosPTheta <= 0.0 and cosMTheta <= 0.0  )
        return 0.0;

    static const double twoMDelta( finalNuclMassSq - initNuclMassSq );
    const double coef_ASq( 2*eK*initNuclMass - twoMDelta + leptMassSq );
    const double coef_B( 2*(eK + initNuclMass) );
    const double coef_C( 2*eK*abscissaValue );
    const double denomin( coef_B*coef_B - coef_C*coef_C );

    const double rootSq(   coef_ASq*coef_ASq - leptMassSq*denomin   );

    if ( rootSq < 0.0  )
        return 0.0;

    const double eKPrime(   ( coef_ASq*coef_B + coef_C*sqrt(rootSq) )/denomin   );

    const double betaSq( 1.0 - std::pow(eMass/eKPrime, 2) );
    const double beta( sqrt(betaSq) );
    const double sqrtP(   sqrt(1.0 + beta)   );
    const double sqrtM(   sqrt(1.0 - beta)   );
    const double dummy(   (1.0 + beta)/(1.0 - beta)   );
    const double lne(   log(dummy)   );
    static const double lnConst(   3*log(pMass/eMass) + 23.0/4   );

    const double deltaOut(  lnConst + 8.0/beta*spence( 2*beta/(1 + beta) ) - 2.0/beta*lne*lne
                       + 4*log( 4*betaSq/(1 - betaSq) )*( 0.5/beta*lne - 1.0 ) + (0.75*beta + 1.75/beta)*lne );

    const double deltaTilde(   3*log(pMass/eMass) + 3.0/4 + 4.0/betaSq*( 1.0 - sqrt(1.0 - betaSq) ) + 8.0/beta*spence( 1.0 - sqrtM/sqrtP ) + ( 0.5/beta - 0.375 - 0.125/betaSq )*lne*lne
                            + (0.5/beta - 2.0)*lne - 4*(0.5/beta*lne - 1.0)*log( 0.5/beta*(1.0 + beta)*( sqrtP + sqrtM )/( sqrtP - sqrtM ) )   );

    const double radCorrection1( 1.0 + 0.02250 + alpha/(2*pi)*deltaOut );
    const double radCorrection2( 1.0 + 0.02250 + alpha/(2*pi)*deltaTilde );

    return 0.5*( cosPTheta + cosMTheta )*radCorrection1 + 0.5*( cosPTheta - cosMTheta )*radCorrection2;
}


